Accurate solar-power integration: Solar-weighted Gaussian quadrature

In this technical note, we explain how to construct Gaussian quadrature rules for efficiently and accurately computing integrals of S(x)f(x) where S(x) is the solar irradiance function tabulated in the ASTM standard and f(x) is an arbitary application-specific smooth function. This allows the integral to be computed accurately with a relatively small number of f(x) evaluations despite the fact that S(x) is non-smooth and wildly oscillatory. Julia software is provided to compute solar-weighted quadrature rules for an arbitrary bandwidth or number of points. We expect that this technique will be useful in solar-energy calculations, where f(x) is often a computationally expensive function such as an absorbance calculated by solving Maxwell's equations.

==> Solar-Quadrature.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "![solar irradiance](https://upload.wikimedia.org/wikipedia/commons/thumb/e/e7/Solar_spectrum_en.svg/640px-Solar_spectrum_en.svg.png)\n",
    "(Image: Nick84, [Wikimedia Commons](https://commons.wikimedia.org/wiki/File:Solar_spectrum_en.svg).)\n",
    "\n",
    "# Solar-weighted Gaussian Quadrature\n",
    "— Notes by [Steven G. Johnson](https://math.mit.edu/~stevenj/), December 2019.\n",
    "\n",
    "For many problems involving solar energy, e.g. simulating the efficiency of solar cells, it is necessary to compute integrals (also called *quadrature* in numerical contexts) over wavelength λ of the form:\n",
    "\n",
    "$$\n",
    "\\int_a^b S(\\lambda) f(\\lambda) d\\lambda\n",
    "$$\n",
    "\n",
    "for some desired wavelength interval $(a,b)$, where $f(\\lambda)$ is application-specific and $S(\\lambda)$ is a [solar irradiance](https://en.wikipedia.org/wiki/Solar_irradiance) spectrum: the **intensity of sunlight measured on Earth**.   For example, to [evaluate the efficiency of solar cells](https://www.osapublishing.org/oe/abstract.cfm?uri=oe-15-25-16986), typically $f(\\lambda) = \\lambda A(\\lambda)$ where $A(\\lambda)$ is the absorption spectrum of the photovoltaic device.\n",
    "\n",
    "As is shown by the red curve above, S(λ) is an extremely complicated function [tabulated experimentally by the American Society for Testing and Materials (ASTM)](https://www.nrel.gov/grid/solar-resource/spectra-am1.5.html), displaying many sharp dips and oscillations due to atmosopheric absorption by different molecules.\n",
    "\n",
    "### Problem: Lots of expensive function evaluations for accuracy\n",
    "\n",
    "The challenge is that the application-specific f(λ) function is often **extremely expensive** to evaluate, e.g. for solar cells it involves solving Maxwell's equations (solving a partial differential equation) for each λ.   \n",
    "\n",
    "Even if f(λ) is a smooth function, after multiplying by the solar weight S(λ) one obtains a very badly behaved integrand, requiring a **huge number of function evaluations** to obtain good accuracy.\n",
    "\n",
    "### Solution: Specialized Gaussian quadrature scheme for S(λ)\n",
    "\n",
    "We can solve this problem *very* efficiently because the **weight function** S(λ) is **fixed**, allowing us to **precompute** a quadrature scheme that takes the \"nastiness\" of S(λ) into account *analytically*, yielding a formula of the form:\n",
    "\n",
    "$$\n",
    "\\int_a^b S(\\lambda) f(\\lambda) d\\lambda \\approx \\sum_{i=1}^N w_i f(x_i)\n",
    "$$\n",
    "\n",
    "where the $N$ points $x_i$ are known as *quadrature points* and the coefficients $w_i$ are the corresponding *quadrature weights*.   The goal is to find these points and weights so that the integral is accurately approximated for smooth functions f(λ), where the effect of S(λ) is *precomputed* in $x_i$ and $w_i$.\n",
    "\n",
    "A well-known method to accomplish this goal is [Gaussian quadrature](https://en.wikipedia.org/wiki/Gaussian_quadrature), in which clever theoretical methods are used to construct an $N$-point quadrature scheme that integrates *polynomial* functions $f(\\lambda)$ *exactly* up to [degree](https://en.wikipedia.org/wiki/Degree_of_a_polynomial) $2N-1$.  Moreover, Gaussian quadrature [converges extremely quickly](https://doi.org/10.1137/060659831) with increasing $N$ for *smooth* functions f(λ).   All of this is true *regardless* of the smoothness (or lack thereof) of S(λ), since S(λ) is taken into account in the construction of the quadrature scheme.\n",
    "\n",
    "#### Brief review of Gaussian quadrature\n",
    "\n",
    "The construction of Gaussian quadrature schemes is reviewed extensively elsewhere. In brief, however, we first define an [inner product](https://en.wikipedia.org/wiki/Inner_product_space) $\\langle p_1, p_2 \\rangle = \\int_a^b S(x) p_1(x) p_2(x) dx$ of real polynomials on $(a,b)$.  Then we perform a [Gram–Schmidt orthogonalization](https://en.wikipedia.org/wiki/Gram%E2%80%93Schmidt_process) of polynomials $\\{1,x,x^2,\\ldots\\}$ to find [orthogonal polynomials](https://en.wikipedia.org/wiki/Orthogonal_polynomials) $\\{q_0,q_1,\\ldots\\}$ with *respect to this weighted inner product*.   The Gaussian quadrature points $x_i$, amazingly, are the roots of $q_N(x)$.  Moreover, as is reviewed in e.g. chapter 37 of [Trefethen and Bau](http://people.maths.ox.ac.uk/~trefethen/text.html), these roots (and also the quadrature weights) can be obtained by solving a tridiagonal $N\\times N$ eigenvalue problem whose entries are obtained by a [Lanczos algorithm](https://en.wikipedia.org/wiki/Lanczos_algorithm).  Essentially, we just need to integrate $2N$ polynomials against S(λ) — since these integrals only need to be done *once*, and are of cheap functions (polynomials), we can use expensive brute-force methods to perform them.   \n",
    "\n",
    "All of this process, for an *arbitrary* weight function, is implemented for us in the Julia QuadGK.jl package. I should also mention one other wrinkle: for numerical stability when constructing Gaussian quadrature schemes computationally for arbitrary weight functions, QuadGK applies the Lanczos process to polynomials in the basis $\\{T_0,T_1,T_2,\\ldots\\}$ of [Chebyshev polynomials](https://en.wikipedia.org/wiki/Chebyshev_polynomials), after rescaling the interval $(a,b)$ to $(-1,1)$, rather than using \"textbook\" basis $\\{1,x,x^2,\\ldots\\}$. \n",
    "\n",
    "Below just need to supply QuadGK the solar-irradiance S(λ), and give it a bit of information on how to do the brute-force integrals on interpolated data by breaking it up into intervals.  Then it will construct our solar-weighted Gaussian quadrature scheme to any desired order $N$ and for any wavelength interval!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Julia package requirements\n",
    "\n",
    "The following Julia packages must be installed for this notebook to work: [QuadGK.jl](https://github.com/JuliaMath/QuadGK.jl) (numerical integration), [Dierckx.jl](https://github.com/kbarbary/Dierckx.jl) (cubic splines), [PyPlot.jl](https://github.com/JuliaPy/PyPlot.jl) (plots), and [ZipFile.jl](https://github.com/fhs/ZipFile.jl) (reading zip-compressed data).\n",
    "\n",
    "Uncomment and execute the following line to install them.  (In IJulia, cells starting with `]` are commands sent to the [Julia package manager](https://docs.julialang.org/en/v1/stdlib/Pkg/).)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ] add QuadGK Dierckx PyPlot ZipFile"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Solar irradiance data\n",
    "\n",
    "To begin, let us download and import the [ASTM solar irradiance data](https://www.nrel.gov/grid/solar-resource/spectra-am1.5.html).  We will use the [ZipFile.jl](https://github.com/fhs/ZipFile.jl) package to unpack the `.zip` file containing the comma-delimited data, and then the `DelimitedFiles` standard-library package to read the data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([280.0, 280.5, 281.0, 281.5, 282.0, 282.5, 283.0, 283.5, 284.0, 284.5  …  3955.0, 3960.0, 3965.0, 3970.0, 3975.0, 3980.0, 3985.0, 3990.0, 3995.0, 4000.0], [2.5361e-26, 1.0917e-24, 6.1253e-24, 2.7479e-22, 2.8346e-21, 1.3271e-20, 6.7646e-20, 1.4614e-19, 4.9838e-18, 2.1624e-17  …  0.0077399, 0.0077679, 0.0078253, 0.0076997, 0.007528, 0.0074049, 0.0074503, 0.0073894, 0.0072263, 0.0071199])"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using ZipFile, DelimitedFiles\n",
    "\n",
    "ASTM = let filename = download(\"https://www.nrel.gov/grid/solar-resource/assets/data/astmg173.zip\")\n",
    "    r = first(ZipFile.Reader(filename).files)\n",
    "    data, header = readdlm(IOBuffer(read!(r, Array{UInt8}(undef, r.uncompressedsize))), ',', header=true, skipstart=1)\n",
    "    data\n",
    "end\n",
    "λ, S = ASTM[:,1], ASTM[:,4]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The data consists of 2002 data points for wavelengths (λ) from 280nm to 4000nm:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "extrema(λ) = (280.0, 4000.0)\n",
      "length(λ) = 2002\n"
     ]
    }
   ],
   "source": [
    "@show extrema(λ)\n",
    "@show length(λ);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's plot the data to see the \"messy\" irradiance spectrum:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 1000x400 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(1.0e-5, 10)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using PyPlot\n",
    "\n",
    "figure(figsize=(10,4))\n",
    "\n",
    "subplot(1,2,1)\n",
    "plot(λ, S)\n",
    "xlabel(\"wavelength (nm)\")\n",
    "ylabel(\"solar irradiance (W/sm/nm)\")\n",
    "title(\"Terrestrial solar-irradiance spectrum\")\n",
    "\n",
    "subplot(1,2,2)\n",
    "semilogy(λ, S)\n",
    "xlabel(\"wavelength (nm)\")\n",
    "title(\"(log scale)\")\n",
    "ylim(1e-5,10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Since we are planning on integrating this data, it is nice to see how far out in the decaying \"tail\" we need to go.  To do this, let's compute the fraction of the integral:\n",
    "\n",
    "$$\n",
    "\\mathrm{fraction}(\\lambda) = \\frac{\\int_{280}^\\lambda S(\\lambda') d\\lambda'}{\\int_{280}^{4000} S(\\lambda') d\\lambda'}\n",
    "$$\n",
    "\n",
    "as a function of λ, superimposed on a normalized spectrum.\n",
    "\n",
    "(For this plot, we will estimate the integral using a simple [Euler approximation](https://en.wikipedia.org/wiki/Euler_method).)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(0.0001, 1)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "title(\"Irradiance data and integral fraction\")\n",
    "dλ = diff(λ)\n",
    "semilogy(λ[1:end-1], 1 .- cumsum(S[1:end-1] .* dλ) / sum(S[1:end-1] .* dλ), \"-\")\n",
    "semilogy(λ, S / maximum(S), \"-\")\n",
    "xlabel(\"wavelength (nm)\")\n",
    "legend([\"fraction of integral\", \"irradiance, normalized\"])\n",
    "ylim(1e-4, 1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "From the above plot, we can see that a significant fraction (≈ 1%) of the integral is in the \"tail\" from 3000–4000nm, so we need the whole spectrum if we want to compute integrals to many decimal places (unless the application's function f(λ) is rapidly decaying too). "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Cubic-spline interpolation\n",
    "\n",
    "To compute integrals, we need more than just a set of data points — we need to **interpolate** this tabulated data so that we can evaluate S(λ) for any λ in (200nm,4000nm).\n",
    "\n",
    "Since the underlying physical spectrum is a smooth function, unless the data are extremely noisy it makes sense to use a [cubic spline](https://en.wikipedia.org/wiki/Spline_(mathematics)) interpolation, which interpolates the data by a sequence of cubic polynomials so that the first and second derivatives are also continuous.\n",
    "\n",
    "However, there is a wrinkle — for Gaussian quadrature, we need to make sure that $S(\\lambda) \\ge 0$ everywhere (since $S$ must produce a weighted inner product on polynomials).   Our data points are all $> 0$, but it is conceivable that a spline interpolant will dip below zero at intermediate points.  To ensure that this is not the case, we will fit our cubic spline to $\\sqrt{S}$ at the data points, and then square the result.\n",
    "\n",
    "We will do this using the [Dierckx](https://github.com/kbarbary/Dierckx.jl) package in Julia, a wrapper around a popular Fortran library that supports irregularly-spaced data like the ASTM solar data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Sinterp (generic function with 1 method)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Dierckx\n",
    "let Sinterp_sqrt = Spline1D(λ, sqrt.(S)) # spline for √S\n",
    "    global Sinterp\n",
    "    Sinterp(x) = Sinterp_sqrt(x)^2\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The \"knots\" of a spline are the points where the interpolation switches from one polynomial to the next, i.e. points at which some higher derivative is discontinuous.  We will come back to this below, since knowing the points of discontinuity is crucial to computing our weight-function integrals quickly and accurately.\n",
    "\n",
    "Let's plot the spline along with the underlying data in a smaller wavelength interval 400–500nm so that we can see the wiggles:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject <matplotlib.legend.Legend object at 0x1426f0e80>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(λ, S, \"b.\")\n",
    "xlabel(\"wavelength (nm)\")\n",
    "ylabel(\"solar irradiance (W/sm/nm)\")\n",
    "title(\"Cubic-spline interpolated spectrum\")\n",
    "xlim(400,500)\n",
    "\n",
    "λinterp = range(400,500,length=1000)\n",
    "plot(λinterp, Sinterp.(λinterp), \"r-\")\n",
    "\n",
    "legend([\"data\", \"spline\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The spline fit looks reasonable — notice that the rapid oscillations encompass several data points in a row, so they are presumably real features of the data and not simply noise."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gaussian quadrature construction via QuadGK\n",
    "\n",
    "The QuadGK package does almost all of the work for us in constructing a Gaussian quadrature rule for a given weight function, its `x, w = gauss(...)` functions that returns arrays of quadrature points `x` and weights `w`.\n",
    "\n",
    "All we need to do is to give it the weight function, in this case our spline-interpolated data.   `gauss` will then laboriously compute a sequence of integrals of this weight function against polynomials.\n",
    "\n",
    "Although we don't care *too* much about the speed of this process, since we only need to do it once for a given quadrature rule, it turns out that there is something simple we can do to speed it up.   Numerical integration is best for *smooth* functions, but our spline interpolant is *not* smooth: it has discontinuities (in some higher derivative) at the \"knot\" points (≈ data points).   To integrate such a *piecewise-smooth* function accurately, we should simply perform the integral piecewise.  The `gauss` function allows us to pass a `quad` argument with a custom integration routine, so below we pass a specialized `interpquad` routine that performs integrals by breaking them up into pieces at the knots.   (Remember: we are doing this work only during the *construction* of the quadrature rule for S(λ), not during the evaluation of the resulting integrals of f(λ).)\n",
    "\n",
    "The result, below, is a `x, w = gaussquad_interpolant(N, X, W, a, b)` function that returns the `N`-point quadrature rule on the interval `(a, b)` for a weight function interpolated from data points `(X[j],W[j])`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "gaussquad_interpolant (generic function with 3 methods)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using QuadGK, Dierckx\n",
    "\n",
    "function gaussquad_interpolant(N::Integer,\n",
    "                               X::AbstractVector{<:Real}, W::AbstractVector{<:Real},\n",
    "                               a::Real=minimum(X), b::Real=maximum(X);\n",
    "                               rtol::Real=sqrt(eps(typeof(float(b-a)))),\n",
    "                               interpdegree::Integer=3)\n",
    "    # some quick argument sanity checks:\n",
    "    all(w ≥ 0 for w in W) || throw(ArgumentError(\"weights must be nonnegative\"))\n",
    "    length(X) == length(W) || throw(DimensionMismatch(\"points and weights must have same length\"))\n",
    "    N > 1 || throw(ArgumentError(\"a positive order N is required\"))\n",
    "    a < b || throw(ArgumentError(\"endpoints b > a are required\"))\n",
    "    rtol > 0 || throw(ArgumentError(\"a positive rtol is required\"))\n",
    "    interpdegree > 0 || throw(ArgumentError(\"a positive interpdegree is required\"))\n",
    "    \n",
    "    # construct a cubic-spline interpolation from the data.\n",
    "    # … we fit √W and then square it below to ensure non-negativity.\n",
    "    Winterp_sqrt = Spline1D(X, sqrt.(W), k=interpdegree)\n",
    "    \n",
    "    # break integration interval at knots\n",
    "    xab = sort!(collect(Iterators.filter(x -> a < x < b, Dierckx.get_knots(Winterp_sqrt))))\n",
    "    push!(pushfirst!(xab, a), b) # add endpoints\n",
    "    \n",
    "    # quadrature routine for W-weighted integrands, that breaks integrand up into each\n",
    "    # interpolation interval at the knots.\n",
    "    interpquad(f, _a, _b; kws...) = quadgk(f, xab...; kws...)\n",
    "    \n",
    "    return gauss(x -> Winterp_sqrt(x)^2, N, a, b; quad=interpquad, rtol=rtol)\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Solar quadrature rules\n",
    "\n",
    "Now that we have the short function above, let's apply it to compute a 15-point Gaussian quadrature rule for the S(λ) weight function.  This will *exactly* integrate polynomial f(λ) up to degree 29, and should be good for any smooth functions as long as they aren't oscillating much faster than our 15 points can capture.\n",
    "\n",
    "Here we calculate it, time how long the calculation takes with Julia's `@time` macro, and show the quadrature points and weights:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " 22.385776 seconds (46.21 M allocations: 2.137 GiB, 5.25% gc time)\n",
      "\n",
      "x15 = [344.004412421539, 437.43127227603054, 568.1092994031569, 749.2781425390235, 981.3251032658463, 1247.7878424754654, 1617.303298586857, 2010.2545652003437, 2296.122189366414, 2721.7925560518984, 3154.6728694146204, 3476.4449824825892, 3700.612094656647, 3872.510794574371, 3975.787688337758]\n",
      "\n",
      "w15 = [19.256241145558377, 116.43961249817175, 211.8590559664976, 215.79348793043496, 148.99914651430805, 85.16743526465572, 58.7953989544163, 18.385226469837132, 16.99406763245827, 0.7153456133066246, 1.530131473905365, 2.4515674336703217, 1.9590193110771037, 1.1100431577807464, 0.46101123801853444]\n"
     ]
    }
   ],
   "source": [
    "@time x15, w15 = gaussquad_interpolant(15, λ, S)\n",
    "\n",
    "println()\n",
    "@show x15\n",
    "println()\n",
    "@show w15;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The calculation took about 22 seconds, which is not too bad since we only have to do this once.  But actually the calculation is faster than that — most of these 22 seconds are spent by Julia in [JIT compiling](https://en.wikipedia.org/wiki/Just-in-time_compilation) the computational routines.\n",
    "\n",
    "Subsequently running the code, now that it has been compiled, is much quicker:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  0.729540 seconds (8.57 M allocations: 154.116 MiB, 2.45% gc time)\n",
      "  0.719003 seconds (8.57 M allocations: 154.116 MiB, 1.84% gc time)\n",
      "  0.720868 seconds (8.57 M allocations: 154.116 MiB, 1.88% gc time)\n"
     ]
    }
   ],
   "source": [
    "@time gaussquad_interpolant(15, λ, S);\n",
    "@time gaussquad_interpolant(15, λ, S);\n",
    "@time gaussquad_interpolant(15, λ, S);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also plot the points and weights.  Unsurprisingly, they vaguely resemble the solar spectrum itself, with more weight where the solar irradiance is greater:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjoAAAHJCAYAAACMppPqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzdd3zN9/4H8NfJHhIRIkESsVVJjJhtSCooRYjRVlFKWzqMtNeo1mpvUa1VoVVV21U7agtBrFKrqhS1xQoSJEhOPr8/Pr9z5GRwjpxzvme8no/HeZxzvuebc14n853PVAkhBIiIiIhskIPSAYiIiIhMhYUOERER2SwWOkRERGSzWOgQERGRzWKhQ0RERDaLhQ4RERHZLBY6REREZLNY6BAREZHNYqFDRERENouFjp25d+8ehgwZgpYtW8LPzw8qlQqjR48u8NxevXpBpVLlu1SvXt28oXOZO3cuVCoVzp8/b/DHXr16FaNHj8aRI0eMH+wZipLbEn3++edwcnJ6ro+dPXs2VCqVXl+H6dOnY/78+c/1Ok+TnZ0NlUqFr776Sq/zr127huHDhyMsLAze3t5wcXFBYGAgOnXqhN9++w1qtdroGY3N0Pds686cOQOVSoWFCxca9XmTk5MxevRopKenG/V56fk9328qslqpqamYNWsWwsLC0KFDB8yePfup57u7u2Pbtm35jinltddew969e1GmTBmDP/bq1asYM2YMQkJCULt2bROksx/9+vVDu3btTP4606dPR2BgIHr27Gny1yrM7t27ERMTA0dHR/Tr1w+NGjWCp6cnLly4gISEBMTExGDOnDl4++23FcuoDycnJ+zduxdBQUFKR7FpycnJGDNmDPr27Qtvb2+l4xBY6Nid8uXL486dO1CpVLh169YzCx0HBwc0atTITOmezc/PD35+fkrHUFxGRgY8PDwUe/3AwEAEBgYq9vrmcvv2bXTs2BE+Pj5ITk5GQECAzuM9evTAkSNHkJaWplBCw1jSz7K1UPpnTSMzM1PRfzKtGbuu7Iym+8kckpKStE3DcXFxCAgIgLu7O5o1a4bDhw/nOz8hIQGNGzeGh4cHvLy80KJFC+zdu1fnnIK6gCIjI1GzZk0cOHAAERER8PDwQMWKFTF+/Hjk5ORos9SvXx8A0Lt3b+3nobBuO0D+gvv0009RoUIFuLm5wdfXF+Hh4ViyZInBuQuyZcsWxMTEIDAwEG5ubqhcuTLef/993Lp1S+e80aNHQ6VS4dChQ+jcuTNKlCiBSpUqFfq8R48ehUqlwqpVq7TH9u/fD5VKhbCwMJ1z27Rpg4YNG+ocW7JkCRo1aqR9P6+++iqOHj2qc05BXVcPHz7E4MGD4e/vDw8PD0RGRuLIkSMIDAxE37598+VMT0/H+++/j5IlS6JkyZLo3Lkzrl27pn08MDAQp06dQmJiovbrVblyZe3jaWlp+OSTT1ChQgVtV1JcXBwyMjJ0XictLQ19+/aFr68vihUrhjZt2uDMmTOFfv5y+/HHH3Hz5k18++23+Yocjdq1a6NZs2ba+9evX0f//v3xwgsvoFixYvD390fz5s2xe/dunY/bunUrVCoVkpOTdY4X1KVy5swZdO3aFWXKlIGrqysCAgIQHR2NP//8U+f5mjVrBl9fX7i7u6N8+fLo3LkzHj58CKDgrit9s2oyTZ48GRMnTkRISAiKFSuGJk2a4Pfff9frc7lnzx40btwYbm5uKFeuHEaMGIEffvgBKpUKly9fLjSjRt7vI32zA8CVK1fQuXNneHl5wcfHB926dcONGzfynde9e3f4+Pjg6NGjaNGiBby8vNCyZUsAwKZNm9C+fXsEBgbC3d0dVapUwQcffIDU1FTtx3/++ecYPnw4ACAoKEj7fZucnGzQe9N07yYmJqJXr17w8/ODh4cHsrOzAQCnTp3CG2+8gdKlS8PV1RU1atTAzJkz9fo62CMWOvRUmZmZCAgIgKOjIwIDA/HRRx/h9u3bBj3HZ599hn///RezZ8/G7NmzcfXqVURGRuLff//VnrN48WLExMTA29sbS5Yswc8//4w7d+4gMjIy3x+Cgly7dg1vvfUWunfvjoSEBLRu3RrDhw/X/rGoW7cufvnlFwDyl9HevXuxd+/eAv8Aa8TFxWHmzJkYMGAANm7ciAULFqBLly46v9iKkvvs2bNo3LgxZs6cic2bN2PkyJHYv38/Xn75ZWRlZeU7PzY2FpUrV8ayZcvwww8/FPq8oaGhKF26NLZu3ao9tnXrVri7u+PPP//E9evXAQBZWVnYuXMnoqOjteeNHTsWb731FkJDQ7Fs2TLMmzcPd+/excsvv4xTp0499f307NkT33//Pfr27Ys1a9YgJiYGMTExhY5VeOedd+Dh4YElS5Zg/PjxSExM1OmiWrt2LcqXL4/69etrv17Lly8HANy/fx8RERFYsGABBg0ahA0bNuDTTz/Fzz//jA4dOkAIAQDIyclBu3btsGjRIgwZMgSrVq1CeHg4Xnvttae+F40tW7bA2dkZr776ql7nA7J72NHREWPGjMG6devw888/Izg4GE2bNsWuXbv0fp7cWrdujaNHj2LixInYsmULZsyYgbCwMNy5cweA/F5q27YtPDw8MHfuXGzYsAFff/013N3dC/xeet6s06ZNQ1JSEqZOnYqFCxciPT0dbdq0wb17956a/88//0R0dDTu37+PefPmYebMmThw4ADGjRv3XJ8PQ7JnZGTglVdeQWJiIiZMmIClS5eiZMmSePPNNwt83ocPHyImJgbR0dFYs2YNRo0aBUAWey+99BJmzpyJTZs24fPPP0dycjKaNm2qLUD69euHDz74AID8B0jzfZv3Hwx99erVCx4eHli4cCGWLVsGR0dHHD9+HA0aNMDJkycxadIk/Pbbb2jVqhU++ugj/Pe//32u17F5guzWzZs3BQAxatSoAh+fNGmSmDRpkti8ebPYvHmzGDFihPDw8BDVq1cX9+7de+bzb9++XQAQdevWFTk5Odrj58+fF87OzqJv375CCCHUarUoW7asqFWrllCr1drz7t27J0qXLi2aNGmiPfbLL78IAOLcuXPaY82aNRMAxP79+3Vev0aNGqJVq1ba+wcOHBAAxC+//PLM7EIIUbNmTdGhQ4dCHy9q7txycnJEVlaWuHDhggAg1qxZo31s1KhRAoAYOXKkXrmFEOKNN94QVatW1d6PjIwU/fr1E97e3mLRokVCCCF27NghAIht27YJIYQ4d+6ccHR0FIMHD9Z5rvT0dFG6dGnRrVs37bERI0YIR0dH7f2jR48KAGLEiBE6H7tgwQIBQPTp00d77KeffhIAxIABA3TO/frrrwUAcePGDe2xatWqiebNm+d7f19++aVwdHQUhw4d0jn+v//9TwAQmzdvFkIIsXbtWgFAxMfH65w3ZswYAUB8+eWX+Z47t8qVK4vAwMB8x9VqtcjKytJecn/988rOzhZZWVmiWbNmokuXLtrjW7ZsEQDErl27dM4/ffq0ACAWLFgghBDi2rVrAoCYPn16oa+hed/Hjx8v9JysrKxnvufCsmoy1a5dW+e97tmzRwAQy5YtK/Q5hRCiU6dOwtPTU+drm52dLapUqSIAiEuXLj0zY7ly5XS+j/TN/v333wsAYt26dTrn9+7dW+fzLIQQb731lgAg5s+f/9T3o/l5PXv2bL7nHjdunM570jDkvWl+Rt5555185zZv3lwEBweL9PR0neP9+vUT7u7u4u7du0/Nbo/YokOFGjx4MAYPHowWLVqgRYsW+OqrrzB//nycPHkSP/30k/a87OxsnYv4//+mNbp166bTXVa+fHk0adIE27dvByCbYa9evYoePXrAweHJt2SxYsXQqVMn7Nu3L193RF4BAQFo0KCBzrHQ0FBcuHDhud9/gwYNsGHDBgwbNgxJSUnIzMzUebyouW/cuIF+/fohKCgITk5OcHZ2Rvny5QEAf//9d77zO3XqpHNfCJHvc6/RvHlz/PPPP7h06RIyMjKwZ88etG7dGpGRkdiyZQuAJ608TZo0AQBs3LgRarUaPXv21HlOd3d3REREICkpqdD3smPHDgBA165ddY537dpV53OTW/v27XXuh4aGAgAuXrxY6Oto/PbbbwgLC0OtWrV0smpaXjRZNd9j3bp10/n4vPcNNWDAADg7O2svsbGxOo/Hx8ejTp06cHNz035td+zYUeDX9Vn8/PwQEhKC8ePHY8qUKThy5Ii2S1ajTp06cHZ2Rt++fTF//nycO3dO7+c3JGvbtm11vp6ar9mzfs62b9+OFi1a6Iyvc3R0zPf9Yih9sm/fvh0+Pj5o06aNzsc+7Xsg79cTkF1l7733HgIDA7WvpelCfp6vqz7y/sw/ePAASUlJ6NSpE9zd3XW+99u0aYPMzEy9uxLtCQsdMkjHjh3h6emJffv2aY/l/oXv7OyMefPm6XxMQWMbAgICtF1AmuuCZlKVLVsWOTk52ib6wpQsWTLfMVdX13zFiSGmTZuGoUOHYvXq1YiKioKvry86dOiA06dPFzl3Tk4OWrZsiZUrV2LIkCFITEzE77//rv28FpQ77+skJibm+9xrxjpouqO2bt2KnTt3IicnB5GRkYiOjtZ2aW3duhURERFwdXUFAG2XluaPZu7LihUr8o0dyk3zufD399c57uLighIlShT4MXm/Zpoc+nzNrl+/jkOHDuXL6ePjAwDarKmpqXBzc9Me1yhsvE1ewcHBuH79unaci8aQIUNw4MABHDhwAKVLl9Z57JtvvsFHH32EJk2aYMWKFdi3bx8OHDiAFi1aPNf3o4ODg7ZQGDduHOrUqYPSpUtj0KBBuH//PgCgatWq2LJlC0qWLIn+/fujYsWKqFy5MqZPn/7U5zY06/N+ze7cuVPo74HnpW/21NRUg17b29sbnp6eOsfUajWio6ORkJCAYcOGaX9eNd3TRfk98zR5f+Zv3boFtVqNyZMn5/ve1/zj8LSfU3vFWVdkMCGEzn91Bw4c0Hm8QoUKOvdzDzDNfUzzS1NznZKSku+8q1evwsHBodA/lqbk6emJMWPGYMyYMbh+/bq2daddu3Y4efJkkXIfP34cR48exdy5c3WmJT9tkGzeQeQNGzbM97nXFBohISGoWLEitm7dioCAADRs2BDe3t5o3rw5BgwYoP0j/fXXX2s/tlSpUgCA1atXo1y5cs98/dw0n4vr16/rFDuPHz9+ZpH6PEqVKgUfHx+dlsXcNC0HJUuWxMOHD3H37l2dYqeg78mCtGjRAtu2bcPGjRvRoUMH7fHg4GAEBwcDkIV+bgsXLkR0dDTi4+N1jucdq+Tm5gYAePTokc7xgv5QhYSEYM6cOQBkS+LSpUsxZswYZGdna4uZZs2aoVmzZsjOzsbBgwcxdepUfPzxxwgICEDnzp0LfH/6Zi2qEiVKFPp7IDdHR0c4Ozvn+5wIIfKNDdQ3e8mSJfMNpi/otTUK+j4/evQojh8/joULF+Ktt97SHj958mSBz1EQQ95bYVl8fX3h4OCA3r17o1+/fgV+TMWKFfXOZC/YokMGWb58OTIyMnSmqYaHh+tc8v7Xt2TJEp3urAsXLmDPnj2IjIwEAFSrVg3lypXD4sWLdc578OABVqxYoZ3RVFSGtBjk5e/vj169euHNN9/EqVOnkJGRUaTcml9gmkwaP/74o96ZvLy88n3uc//RjY6ORmJiIrZu3YoWLVoAAGrUqIGyZcvi888/R3Z2ts5A5FdffRWOjo44e/ZsvucNDw9HvXr1Cs2imXW0dOlSneO//vprvm4WQxTWKte2bVucOXMGfn5+BWbVdAFGRUUBkIPGc8t7vzDvvfce/Pz88Omnn2pbvJ5FpVLl+7oePnw4X1EaEhICADh27JjO8YSEhKc+f7Vq1TBy5EjUqFEDhw4dyve4k5MTGjVqpC2ACjrH0KxFFRUVhS1btuDmzZvaY2q1Gr/++mu+PMHBwfk+J1u2bMn3faBv9qioKNy9exfr16/XOa7v94DmtQD9fl4L+z1jyHsrjJeXF5o2bYrDhw8jLCyswO99X19fvd+XvWCLjh3asGEDHjx4oJ0pceLECe1sljZt2sDDwwMXLlxAt27d8MYbb6By5cpQqVTYsWMHpkyZghdffPGps5XyunHjBjp27Ih3330XaWlpGDVqFNzc3LTTMB0cHPDNN9/grbfeQtu2bfH+++/j0aNHmDhxIu7evYvx48cb5X1XqlQJ7u7uWLRokXZKatmyZVG2bNkCz2/YsCHatm2L0NBQlChRAn///TcWLFigU8A8b+7q1aujUqVKGDZsGIQQ8PX1xdq1a7XjZ4yhefPmmDVrFq5fv64z9bR58+ZYsGABSpUqpbNwYqVKlTBq1CgMGzYMZ86cQatWreDj44Nr167h999/R/HixTFy5MgCXys0NBRdunTBhAkToFKp0KxZMxw/fhyTJ0+Gl5dXoeN0nqVWrVpYsWIFfv31V1SoUAHu7u6oWbMm4uLisGrVKjRt2hSDBg1CrVq1oFarcfHiRWzevBlDhw5FeHg42rRpg5deegmffPIJ7t27h7p16yI5ORkLFizQ6/V9fX2xatUqxMTEIDQ0FP3799cuGJiamoqkpCTcvHlTZ2G4tm3bYty4cRg7dixefvllnDx5EmPHjtUWNhqBgYGIjIzEV199BW9vbwQHB2PLli1YvXq1znmHDh1CXFwcOnfujCpVqsDZ2Rlbt27FX3/9hS+++AKAHKuya9cutG7dGsHBwcjMzMTPP/8MADrFbF76Zi2qL774AuvWrUPz5s3x+eefw83NDdOnT8/XJQjItYnGjh2L0aNHo2nTpjh+/Dji4+Ph5eX1XNl79+6NqVOnonv37vjqq69QuXJlrF27FomJiXrnf/HFFxESEoIhQ4YgOzsbPj4+SEhIKPA5atWqBQCYMmUKunfvDmdnZ1SvXh3FihXT+709zbRp0xAREYGmTZuiX79+CAkJQXp6Ok6fPo1169YZ9L7shmLDoEkx5cuXFwAKvGhmBd2+fVt07NhRhISECHd3d+Hi4iKqVKkihgwZoveofs2sqwULFogBAwYIPz8/4erqKiIiIsTBgwfznb969WrRsGFD4ebmJjw9PUXz5s3F7t27dc4pbNbViy++mO/53n77bVG+fHmdY0uWLBHVq1cXzs7OT51xJoQQw4YNE+Hh4aJEiRLC1dVVVKxYUQwePFjcunXLKLlPnDghWrRoIby8vESJEiVEly5dxMWLF/Pl0sy6unnzZqFZC3Lr1i2hUqmEt7e3yMrK0h6fN2+eACC6du1a4MetXLlSNGvWTHh7ewtXV1cREhIiunTpop2dJUT+WVdCCJGZmSkGDhwo/Pz8hJubm2jSpInYv3+/KFasmPjPf/6jPU8zo+Tw4cM6H1/QLKR///1XtGjRQhQrVkwAEJUqVdI+du/ePTFixAhRrVo14eLiIooXLy5CQ0NFXFyczuye27dvi969ewsfHx/h4eEhWrZsKU6cOKHXrCuNlJQUMXToUFGrVi3h6ekpnJ2dRbly5UT79u3FggULdD6/Dx8+FHFxcaJs2bLCzc1N1KtXTyQkJIi33npLJ78QQly5ckXExsYKX19f4ePjI3r27Cn279+vMxsoJSVFvP3226JatWrC09NTeHl5ibCwMDF16lTtDKjdu3eLDh06iODgYOHq6ipKliwpoqKidGYDFTTrR9+smllXkydP1smvz0wujV27domGDRsKFxcXERAQIIYOHSpmzJiRb4bSw4cPxaeffioCAwOFu7u7iIqKEseOHcs3M8mQz/PFixdFbGys8PT0FN7e3qJLly4iOTm5wFlXxYsXLzD/8ePHRXR0tPbn9fXXXxfnz5/P9/5zcnLEkCFDRJkyZYSDg4PO97S+762wnxGNs2fPil69eoly5coJZ2dn4efnJ1566SUxbty4Z34d7JFKiDxTZIiMJCkpCVFRUVi2bFmhYwTItu3cuRPNmjXD0qVLizzDhmzP7Nmz8e677+LSpUt2sdI2KYNdV0RkFJs2bcLvv/+OevXqwc3NDUeOHMH48eNRvXp1xMTEKB2PiOwUCx0iMgovLy9s3LgRkydPxr1791CqVCm89tprGDduXL5BnERE5sKuKyIiIrJZnF5ORERENouFDhEREdksFjpERERks+x+MHJOTg6uXr0KLy+vpy5xT0RERJZDCIF79+6hbNmyT12U1O4LnatXryIoKEjpGERERPQcnrUOk90XOpqlty9duqSzjDsRERFZrvT0dAQFBT1zCw27L3Q03VXe3t4sdIiIiKzMs4adcDAyERER2SwWOkRERGSzWOgQERGRzWKhQ0RERDaLhQ4RERHZLBY6REREZLNY6BAREZHNYqFDRERENouFDhEREdksu18ZmQqnVgO7dgEpKUCZMkBEBODoqHQqIiIi/bHQsQGmKEhWrgQGDgQuX35yLDAQmDoViI0t2nMTERGZC7uurNzKlUBICBAVBXTrJq9DQuTxojxn5866RQ4AXLkijxfluYmIiMyJhY4VM0VBolbLlhwh8j+mOTZokDyPiIjI0rHrykrpU5C89x6Qng5kZgIPHgD37xd8nft2aipw507hrysEcOmS7CqLjDTJWyMiIjIaFjpWateu/C05eaWmAr17m+b1U1JM87xERETGxELHSulbaNSqBVSuDBQrBnh65r/Oe+zvv4F333328/r5FS0/ERGRObDQsVJlyuh33rRphnUxNWoEjBkjx/kU1C2mMXw4EBwMVK2q/3MTERGZGwcjW6mICDnduzAqFRAUJM8zhKOjnEKueY68zwkAHh7AwYNAnTrArFlPL4iIiIiUZLeFTnx8PGrUqIH69esrHeW5ODoC48cX/JimIJky5fnW04mNBZYvB8qV0z0eGAisWAGcOgW88gqQkQG8/z7Qvj1w44bhr0NERGRqKiHs+//x9PR0FC9eHGlpafD29lY6jkHGjQM++wxwcgKys58cDwqSRU5RF/Z72kKEOTmy5WfYMODxY6B0aeDnn4G2bYv2mkRERPrQ9+83Cx0rLXTu3QMqVJAzq+bNk+NllNiq4dgxoHt34M8/5f333we++04ObiYiIjIVff9+223XlbWLj5dFTpUqckXkyEjgzTfltTn3owoNBX7/HYiLk/d//FGO3TlwwHwZiIiICsNCxwrdvw98+628/fnnsutKSW5ushVn61Y5ruf0aaBJE+Crr3S71IiIiMyNhY4VmjFDtuZUrixbcyxF8+ayK6trV1ngfPEF0KwZ8O+/SicjIiJ7xULHyjx48KQ1Z8QI5Vtz8vL1Bf73P2DBAsDbG9izBwgLA+bO5TR0IiIyPxY6VmbmTODmTaBiRTkI2BKpVDLb0aNyYPT9+3Iris6dZUsUERGRubDQsSIZGcDEifK2Jbbm5BUSAmzfLqfBOzvL3dRr1QI2b1Y6GRER2QsWOlbkhx/kwnwVKgA9eiidRj+OjnKtnX37gOrV5RT4Vq3kzuuZmUqnIyIiW8dCx0pkZADffCNvf/aZbCGxJnXrAn/8AXz0kbw/bRoQHg4cOaJsLiIism0sdKzErFnA9etA+fJAz55Kp3k+Hh7A998D69cDAQHAiRNAgwaygFOr5TlqNZCUBCxZIq81x4mIiJ4HCx0rkJkJTJggb3/2GeDiomyeomrdWk5D79AByMoChg6VU9N//FGO64mKktPmo6Lk/ZUrlU5MRETWioWOFfjpJ+DaNbnNQ69eSqcxDj8/WcDMni23i9ixA+jXD7h8Wfe8K1fkbC0WO0RE9DxY6Fi4hw+ftOYMH279rTm5qVRAnz7AoUOFvy/N2juDBrEbi4iIDMdCx8LNng1cvQoEBsq1aGzR1atyB/TCCAFcuiR3UiciIjIECx0L9ugRMH68vD18OODqqmweU0lJMe55REREGix0LNjPP8sxKuXKyS4eW1WmjHHPIyIi0mChY6EePZIrCgNywT1bbc0B5DYRgYFyzE5hSpaU5xERERmChY6F+uUXOQOpbFmgb1+l05iWoyMwdaq8XVixk5oqV4YmIiIyBAsdC/T48ZPWnKFDATc3ZfOYQ2wssHy57KbLLShIrrsDyFWVx47lLuhERKQ/FjoWaO5c4OJFuXrwu+8qncZ8YmOB8+flRqCLF8vrc+eAdeuAMWPkOaNGyX2ycnIUjUpERFbCwve/tj+PHwNffy1vDx0KuLsrm8fcHB2ByMj8x0eOBHx9gY8/lttI3L4tu/esbc8vIiIyL7boWJj584ELFwB/f+D995VOY1k++ghYtAhwcpLXHTvKzU6JiIgKw0LHgmRlAf/9r7w9ZIj9teboo1s3ICFBfm7WrQNatQLu3lU6FRERWSoWOhZAs2P3Rx/JMSp+fnLfJypY69bAli2Ajw+QnCy7uq5dUzoVERFZIhY6Clu58smO3bNmyWOPHwMbNyoay+K99JLcCDQgADh6FHj5ZTlwmYiIKDcWOgpauVLuzJ13x+70dO7YrY/QUNmiU7EicPasLH7+/FPpVEREZElY6ChErZbTpAtaE4Y7duuvUiVZ7NSqJffCatoU2LtX6VRERGQpWOgoZNeu/C05uXHHbv2VKSO7sZo0kQOTo6OBTZuUTkVERJaAhY5CuGO3cZUoAWzeDLz6qpxy3q4dsHSp0qmIiEhpLHQUwh27jc/TE1izBnjzTTlV/803gZkzlU5FRERKsvpC59KlS4iMjESNGjUQGhqKZcuWKR1JL8/asVulkvs8ccduw7i4AAsXAh98ILv/PvgA+Oor7o9FRGSvrL7QcXJywpQpU3DixAls3boVgwcPxoMHD5SO9Uy5d+zOS1P8TJkizyPDODgA06fLbSMA4IsvgLg47o9FRGSPrL7QKVOmDGrXrg0AKF26NHx9fXH79m2FU+lHs2O3Q56vQmCgPB4bq0wuW6BSyY1ANcXklClA796yS4uIiOyH4oXOzp070a5dO5QtWxYqlQqrV6/Od86MGTNQoUIFuLm5oV69ethVyFSkgwcPIicnB0FBQaaObTTt2j1paZgx48mO3SxyjGPAAGDBAtkyNn8+0KkTkJmpdCoiIjIXxQudBw8eICwsDNOnTy/w8aVLl2LQoEEYMWIEDh8+jIiICLRu3RoXL17UOS81NRU9e3EoQeUAACAASURBVPbELM3ywlbiyhV57eoqN/GMjGR3lbF17w6sXg24uQFr18r9sdLSlE5FRETmoBLCcoZpqlQqrFq1Ch06dNAea9iwIerWrYuZuabPvPDCC+jQoQPGjRsHAHj06BFatGiBd999Fz169Hjqazx69AiPHj3S3k9PT0dQUBDS0tLg7e1t5Hf0bDt2yOKmcmXg9Gmzv7xd2bULaNtWrjxdu7bcZsPfX+lURET0PNLT01G8ePFn/v1WvEXnaR4/fow//vgDLVu21DnesmVL7NmzBwAghECvXr3wyiuvPLPIAYBx48ahePHi2ovS3VyahqngYEVj2IWICFlY+vsDR47I/bHOn1c6FRERmZJFFzq3bt2CWq2Gf55/u/39/XHt/7er3r17N5YuXYrVq1ejdu3aqF27Nv58yoZHw4cPR1pamvZy6dIlk76HZ2GhY161a8stI0JCgDNn5P5Yf/2ldCoiIjIVJ6UD6EOVZ7EZIYT22Msvv4wcA+YNu7q6wtXV1aj5ioKFjvlVrgzs3g20bCmLnKZNgfXrgYYNlU5GRETGZtEtOqVKlYKjo6O29Ubjxo0b+Vp5rJWm0ClfXtkc9qZsWWDnTqBRI+D2baB5c2DLFqVTERGRsVl0oePi4oJ69ephS56/QFu2bEGTJk0USmVcFy7Ia7bomJ+vL7B1q2zZefAAeO01YNkyuWN8UhKwZIm85g7yRETWS/Guq/v37+PMmTPa++fOncORI0fg6+uL4OBgxMXFoUePHggPD0fjxo0xa9YsXLx4Ef369VMwtXEIwa4rpXl6yinnPXoAv/4KdO0K+PjIXdA1AgPlwoNc24iIyPooPr08KSkJUVFR+Y6//fbbmDt3LgC5YOA333yDlJQU1KxZE5MnT0bTpk2L9Lrx8fGIj4+HWq3GP//8o8j08tu3gZIl5e2MDMDd3awvT7mo1UDr1gV3X2mGiHG1aiIiy6Hv9HLFCx2l6fuJMoUjR4A6dQA/P+DGDbO+NOWhVsuZWJcvF/y4SiVbds6d44KORESWwCbW0bF1HIhsOXbtKrzIAWQ346VL8jwiIrIeLHQUxIHIliMlRb/zDh0ybQ4iIjIuFjoK4kBky1GmjH7nffKJ3Ih12zbZykNERJaNhY6CWOhYjogIOQYnz9qUOtzc5PVvv8l1d+rUAebOBXJtnUZERBbGbgud+Ph41KhRA/Xr11csAwsdy+HoKKeQA/mLHZVKXhYtAk6dAj74APDwAI4eBXr3lmOsxo4Fbt40f24iIno6zrpScNZVuXLA1avAgQNAeLhZX5oKsXIlMHCg7sDkoCBgyhTdqeW3bwM//QR8/z1w5Yo85uoKdO8ODBoE1Kxp3txERPaG08v1pFSh8/ix7AoRArh+HShd2mwvTc+gVsvZVSkpcuxOREThU8qzsuT6OpMny4JVo0ULYPBgoFUrwMFu202JiEyHhY6elCp0/v0XqFRJtgJkZj59bAhZPiGAPXtkwbNqFaDZZ7Z6ddnC06OH7O4iIiLj4Do6Fi73+BwWOdZPpQJeekm27pw5I1tzvLyAkyeBfv3k13nECNlVSURE5sNCRyEciGy7KlQAJk2S43wmT5b3U1OBr7+Wqy/36MH1eIiIzIWFjkK4KrLt8/aW3VanTwMrVgAvvyzH9CxcCNSrBzRrBqxezd3RiYhMyW4LHaWnl7NFx344OsoZW7t2yQHL3boBTk7Azp1Ax45AtWrAtGnAvXtKJyUisj12W+h8+OGHOHHiBA7knipjRtz+wT6Fh8v1eM6fB4YNA0qUAM6elVPag4KATz998r1BRERFZ7eFjtLYomPfypUDxo2TG4XOmAFUrQqkpQHffSdn43XtCuzdq3RKIiLrx0JHAUJwjA5Jnp5A//7A338/2VpCrQaWLQOaNAEaNQKWLgWys5VOSkRknVjoKOD2bSAjQ94ODFQ2C1kGBwfgtdeArVufbC3h4gLs3w+88QZQsSIwcSJw967SSYmIrAsLHQVoWnP8/Z9sFEmkERoKzJkjv09GjQL8/GQX15AhsjD++GO5Vk9eajWQlAQsWSKvOZuLiIiFjiI4EJn04e8PjB4tC56ffwZq1QIePACmT5djemJiZEEjhNyjKyQEiIqSs7qiouT9lSuVfQ9EREpjoaMADkQmQ7i5Ae+8I7u0tmwB2rSRxU1CgixoKlYEOnXS3YgUkJuNdu7MYoeI7BsLHQVwIDI9D5UKiI4G1q2Tg5f79ZNF0PnzBZ+v2cVu0CB2YxGR/bLbQkfJBQPZokNFVb06MHMm8L//Pf08IeT4nl27zJOLiMjS2G2ho+SCgSx0yFg0s/eeJSXFtDmIiCyV3RY6SuJgZDKWMmWMex4Rka1hoWNmjx4B167J2yx0qKgiIuSUc5Wq8HOCguR5RET2iIWOmWlmxri7A6VKKZuFrJ+jIzB1qrxdWLHTp488j4jIHrHQMbPc43Oe9l84kb5iY4Hly+X+Wbl5esrrGTPkVHMiInvEQsfMOBCZTCE2Vk4z374dWLxYXqekyFWWb9yQ20hkZSmdkojI/JyUDmBvWOiQqTg6ApGRuseWLwfCw4HkZGD4cODbbxWJRkSkGLbomBlnXJE5VakC/PKLvP3dd1wlmYjsDwsdM+OqyGRusbHAJ5/I2717A6dPK5uHiMic7LbQUWplZHZdkRLGjQNefhlIT5f7X2VmKp2IiMg8VEJodsSxT+np6ShevDjS0tLg7e1t0tcSQs6EycwEzpwBKlUy6csR6bh6FahTRw5O7t0bmDNH6URERM9P37/fdtuio4TU1Cf/SQcGKpuF7E/ZsnJvLAcHOW7n55+VTkREZHosdMxIMxA5IABwdVU2C9mnqCjgyy/l7Q8/BI4cUTYPEZGpsdAxIw5EJkswbBjQtq3cjqRTJ+DuXaUTERGZDgsdM+JAZLIEDg7AvHlASAjw779Ar15y/BgRkS1ioWNGLHTIUvj6AsuWAS4uwJo1XEiQiGwXCx0zYqFDliQ8HJg2Td4ePhzYuVPZPEREpsBCx4y4KjJZmvfeA7p3B9Rq4PXXgWvXlE5ERGRcLHTMiIORydKoVMAPPwAvviiLnDfeALKzlU5FRGQ8LHTM5OFD4Pp1eZstOmRJPD2BFSuAYsWAHTuAL75QOhERkfGw0DGTy5fltYeHHAhKZEmqVXuyUvL48UBCgrJ5iIiMxW4LHXPvdZV7ILJKZZaXJDJIly7AwIHyds+ecuo5EZG1s9tC58MPP8SJEydw4MABs7weByKTNfjmG6BxYyAtTW7++fCh0omIiIrGbgsdc+NAZLIGLi7Ar78CpUoBhw8DAwYonYiIqGhY6JgJ19AhaxEYCCxeLLtYf/pJrqJMRGStWOiYCQsdsiYtWgCjR8vb/fsDf/6paBwioufGQsdMWOiQtfn8c6BVKyAzU27+mZamdCIiIsOx0DEDIVjokPVxcAAWLgSCgoDTp4E+fbj5JxFZHxY6ZnDzppy9olLJ8Q9E1qJUKWD5csDZWS4qOGWK0omIiAzDQscMNK05ZcrIWS1E1qRBA2DyZHl7yBBg925l8xARGYKFjhmw24qs3QcfPNkHq2tX4MYNpRMREemHhY4ZsNAha6eZav7CC8DVq0C3bnLHcyIiS8dCxwxY6JAtKFZMjtfx9AQSE59MPycismQsdMxAs/0DV0Uma1ejhmzZAYCvvgLWr1c2DxHRsxhc6FSsWBGpqan5jt+9excVK1Y0SihbwxYdsiVvvgl8+KG83b37k0KeiMgSGVzonD9/HuoCOucfPXqEK1euGCWUrWGhQ7bmu+/kbKw7d+Tmn48eKZ2IiKhgTvqemJCQoL29adMmFC9eXHtfrVYjMTERISEhRg1nCzIzn8xQYaFDtsLVVW7+WbcucPAgMHgwMGOG0qmIiPJTCaHfWqcODrLxR6VSIe+HODs7IyQkBN999x3atm1r/JQmEB8fj/j4eKjVavzzzz9IS0uDt7e30V/n9GmgalU5kDM9Xc5eIbIVGzYAr70mV0xeuBB46y2lExGRvUhPT0fx4sWf+fdb70JHo0KFCjhw4ABKlSpV5JCWQN9P1PPaulVukFijBvDXX0Z/eiLFjRwJfPkl4OEB/P478OKLSiciInug799vg8fonDt3zmaKHHPg+ByydaNGAdHRQEaG3Pzz3j2lExERPaH3GJ3cEhMTkZiYiBs3biAnJ0fnsTlz5hglmK1goUO2ztERWLwYqFMHOHUKePddYMkSdtMSkWUwuEVnzJgxaNmyJRITE3Hr1i3cuXNH50K6WOiQPfDzk4OTnZyApUuB6dOVTkREJBncovPDDz9g7ty56NGjhyny2BxNocPFAsnWNWkCTJwoZ2B98glQvz7QqJHSqYjI3hncovP48WM0adLEFFlskmYxNbbokD0YOBDo0gXIypKbf966pXQiIrJ3Bhc6ffv2xeLFi02Rxebk5ACXLsnbLHTIHqhUwOzZckmFS5fkdHNu/klEStKr6youLk57OycnB7NmzcLWrVsRGhoKZ2dnnXMnTZpk3IRW7OZNuWKsSgWUK6d0GiLz8PaWm382bAhs3iz3xBo1SulURGSv9Cp0Dh8+rHO/du3aAIDjx4/rHFdxmoUOzficsmWBPPUgkU2rVQv48UegZ09gzBg5VqdVK6VTEZE90qvQ2b59u6lz2CQORCZ71qMHkJwMzJolu7AOHwaCgpRORUT2xuAxOqQ/Ti0nezd1qtwPKzVVDlJ+/FjpRERkbwyeXt6xY8cCu6hUKhXc3NxQuXJldOvWDdWqVTNKQGvGGVdk79zc5HidunWB/fuB//xHFj9EROZicItO8eLFsW3bNhw6dEhb8Bw+fBjbtm1DdnY2li5dirCwMOzevdvoYa0NW3SIgAoVgAUL5O1p0+SCgkRE5mJwoRMQEIBu3brh33//xYoVK7By5UqcPXsW3bt3R6VKlfD333/j7bffxtChQ02R16qw0CGS2rYFhg+Xt/v2BU6eVDYPEdkPg3cv9/Pzw+7du1G1alWd4//88w+aNGmCW7du4c8//0RERATu3r1r1LCmYMrdy0uXllPMjx4FQkON+tREVic7G2jZEti+HahRQ+507umpdCoislYm2708OzsbJwv4d+zkyZNQ///KYG5ubnY/1TwzUxY5AFt0iAC5D9aSJUCZMsCJE8D77wOG/ZtFRGQ4gwcj9+jRA3369MFnn32G+vXrQ6VS4ffff8fXX3+Nnj17AgB27NiBF1980ehhrYmm28rLCyheXNksRJbC31+O0YmKAhYtAl5+GejXT+lURGTLDC50Jk+eDH9/f3zzzTe4fv06AMDf3x+DBw/Wjstp2bIlXn31VeMmtTK5x+fYeeMWkY6ICGD8eDkDa+BAIDxcXoiITMHgMTq5paenA4DRx7aYkynG6KjVwLBhwLffAg0aAHv2AI6ORnlqIpsgBBAbC6xeLRfU/OMPoGRJpVMRkTUx2Rid3Ly9va26yDGFlSuBkBBZ5ABywGVIiDxORJJKBfzyC1CpklxvqmdPuQkuEZGx6dWiU7duXSQmJqJEiRKoU6fOUwcaHzp0yKgBTc2YLTorVwKdO+cfYKn5dC1fLv+LJSLp6FG5D9bDh3LzzxEjlE5ERNZC37/feo3RiYmJgaurKwCgQ4cOxkmosPj4eMTHx2tnihWVWi3HGxRUNgohi51Bg4CYGHZjEWmEhQEzZgDvvAOMHAnUrw+4uAApKXJ2VkQEf16IqGiKNEbHFhirRScpSc4keZbt24HIyOd+GSKb1KcPMGcO4OCg24UVGCi3jGBLKBHlZdIxOnfv3sXs2bMxfPhw3L59G4Dssrpy5crzpbUBKSnGPY/InkRHy+u843SuXJHdwRzjRkTPy+BC59ixY6hatSomTJiAb7/9Vrv68apVqzBcs8a7HSpTxrjnEdkLtRoYMqTgxzTtzQMHyvOIiAxl8Do6cXFx6NWrF7755ht4eXlpj7du3RrdunUzajhrEhEhm9mvXCl4nI5KJR+PiDB/NiJLtmsXcPly4Y8LIR8vUwaoVk1OR897CQ4GPDyMn02tlvk4ZojIehlc6Bw4cAA//vhjvuPlypXDtWvXjBLKGjk6yrEEnTvLoiZ3saOZdTVlCn9JEuWlb3fuzZvykpxc8ON+fgUXQZqLj49hi3euXClbknIXYRwzRGR9DC503NzctAsF5nbq1Cn4+fkZJZS1io2VU8gL+uU4ZQp/ORIVRN/u3Ph4uajghQv5L/fuPSmEDh4s+OO9vJ5eCPn7y8HQQOFLRWjGDHGpCCLrYfCsq/feew83b97Er7/+Cl9fXxw7dgyOjo7o0KEDmjZtiilTppgqq0mYamVkNncT6UetlotqPqvb99y5gn+OhADu3i24ANJcNBvsPo2Li+wCCw4G9u0DMjIKPu9ZeYjIPPT9+21woZOeno42bdrgr7/+wr1791C2bFlcu3YNjRs3xvr16+Hp6Vnk8OZkikKHiAyjaUEBCu72LWoLSkaG3H+usELoyhXDV2bmUhFEyjLqgoG5eXt7Izk5Gdu2bcOhQ4eQk5ODunXrIlozP5SIyECm7vb18ACqV5eXgmRlyWLnwgXgf/8Dfvjh2c/JpSKIrIPBLToZGRnwMMX0BoWwRYfIclhCty8X/ySyDiZr0fHx8UF4eDgiIyMRGRmJl156yeq6q4jIMjk6Kl88cKkIItti8IKBO3bsQPv27XHo0CF07twZJUqUQKNGjTBs2DBs2LDBFBmJiMxGs1QEkH86OpeKILI+RdrrSq1W48CBA/jhhx+waNEi5OTkGG2TTHNh1xURFaSgdXTKlQOmTePUciJLYLKuKwA4efIkkpKSsGPHDiQlJSErKwvt2rVDs2bNnjswEZEliY0FYmLkmKE33wSuXQO++45FDpG1MbjQCQgIQFZWFl555RVERkbis88+Q61atUyRjYhIUZoxQ927A99+C/z2G/D660qnIiJDGDxGJyAgAPfv38fFixdx8eJFXL58Gffv3zdFNiIiixATI6/XrQOys5XNQkSGMbjQOXLkCK5fv44RI0YgOzsbX3zxBfz8/NCwYUMMGzbMFBmJiBTVuLHcfuLOHWD3bqXTEJEhijQY+fbt20hKSsKaNWuwePFiDkYmIpvVqxcwbx4QFyfH6hCRsvT9+21wi86qVaswcOBAhIWFoXTp0ujfvz8ePHiAyZMn49ixY0UKTURkqdq3l9dr1hS8vg4RWSaDW3RKly6Npk2bahcMrFmzpqmymQVbdIhIH/fvy+6rx4+BEyeAF15QOhGRfTPZ9PIbN24UKRgRkTUqVgxo3hzYsEG26rDQIbIOBnddERHZK83sq4QEZXMQkf5Y6BAR6altW3m9bx9w/bqyWYhIPyx0iIj0VK4cEB4uByOvW6d0GiLSBwsdIiIDaGZfsfuKyDo8d6Fz5swZbNq0CZmZmQCAIizHQ0RkNTSFzubNwP//+iMiC2ZwoZOamoro6GhUrVoVbdq0QUpKCgCgb9+++OSTT4wekIjIkoSGAsHBssjZulXpNET0LAYXOoMHD4aTkxMuXrwIDw8P7fHXX38dGzduNGo4IiJLo1Kx+4rImhhc6GzevBkTJkxAYGCgzvEqVargwoULRgtGRGSpNNPM164FcnKUzUJET2dwofPgwQOdlhyNW7duwdXV1SihiIgsWdOmgLe3nGJ+4IDSaYjoaQwudJo2bYr58+dr76tUKuTk5GDixImIiooyajgiIkvk4gK0bi1vs/uKyLIZXOhMnDgRP/74I1q3bo3Hjx9jyJAhqFmzJnbu3IkJEyaYIuMzdezYESVKlEDnzp0VeX0isj8cp0NkHQwudGrUqIFjx46hQYMGaNGiBR48eIDY2FgcPnwYlSpVMkXGZxowYIBOKxMRkam1bg04OgLHjwP//qt0GiIqjEGbemZnZ+O///0v3nnnHYwZM8ZUmQwWFRWFpKQkpWMQkR0pUUKO1dm+XbbqDBqkdCIiKohBLTpOTk6YOHEi1Gq10QLs3LkT7dq1Q9myZaFSqbB69ep858yYMQMVKlSAm5sb6tWrh127dhnt9YmInhe7r4gsn8FdV9HR0UZtPXnw4AHCwsIwffr0Ah9funQpBg0ahBEjRuDw4cOIiIhA69atcfHiRaNlICJ6HppCZ+dO4M4dZbMQUcEM6roCgNatW2P48OE4fvw46tWrB09PT53H22t+8g14vtaa6QsFmDRpEvr06YO+ffsCAKZMmYJNmzZh5syZGDdunKHx8ejRIzx69Eh7Pz093eDnICICgIoVgZo15TidDRuAbt2UTkREeRlc6PTv3x+ALEDyUqlURu3Wevz4Mf744w8MGzZM53jLli2xZ8+e53rOcePGWdT4IiKybu3by0InIYGFDpElMrjrKicnp9CLMYscQC5CqFar4e/vr3Pc398f165d095v1aoVunTpgvXr1yMwMBAHnrKC1/Dhw5GWlqa9XLp0yaiZici+aBqxN2wAHj9WNgsR5Wdwi44SVCqVzn0hhM6xTZs26f1crq6uXMGZiIymfn3A31+ukrxjB9CihdKJiCg3gwudsWPHPvXxkSNHPneYvEqVKgVHR0ed1hsAuHHjRr5WHiIiJTg4AO3aAbNny+4rFjpElsXgQmfVqlU697OysnDu3Dk4OTmhUqVKRi10XFxcUK9ePWzZsgUdO3bUHt+yZQtiNLvqEREpLCbmSaEzbZrc4ZyILIPBhc7hw4fzHUtPT0evXr10ihF93b9/H2fOnNHeP3fuHI4cOQJfX18EBwcjLi4OPXr0QHh4OBo3boxZs2bh4sWL6Nevn8GvRURkCs2bA+7uwMWLwLFjQFiY0omISMMoY3S8vb0xduxYtG3bFj169DDoYw8ePKizGWhcXBwA4O2338bcuXPx+uuvIzU1FWPHjkVKSgpq1qyJ9evXo3z58kXKHB8fj/j4eKMPoCYi++PuDrRsCaxZI1t1WOgQWQ6VEEIY44mSk5PRrl073LGyVbPS09NRvHhxpKWlwdvbW+k4RGSl5swB+vQBwsOBp0z8JCIj0ffvt8EtOtOmTdO5L4RASkoKFixYgFdffdXwpERENuC11+TYnIMHgStXgHLllE5ERMBzFDqTJ0/Wue/g4AA/Pz+8/fbbGD58uNGCERFZE39/oFEjYO9eYO1agMMIiSyDwYXOuXPnTJGDiMjqtW8vC52EBBY6RJbC4JWR33nnHdy7dy/f8QcPHuCdd94xSigiImukWfUiMRG4f1/ZLEQkGVzozJs3D5mZmfmOZ2ZmYv78+UYJZQ7x8fGoUaMG6tevr3QUIrIR1asDlSvLrSA2b1Y6DREBBhQ66enpSEtLgxAC9+7dQ3p6uvZy584drF+/HqVLlzZlVqP68MMPceLEiafui0VEZAiV6sneVwkJymYhIknvMTo+Pj5QqVRQqVSoWrVqvsdVKhV3BSciu9e+PTBpEvDbb4BaDTg6Kp2IyL7pXehs374dQgi88sorWLFiBXx9fbWPubi4oHz58ihbtqxJQhIRWYuXXgJKlABSU4E9e4CICKUTEdk3vQudZs2aAZCzroKCguDgYPDwHiIim+fkJNfUWbhQdl+x0CFSlsHTyzVbL2RkZODixYt4/PixzuOhoaHGSUZEZKXat39S6EycqHQaIvtmcKFz8+ZN9O7dGxs2bCjwce4dRUT27tVXARcX4J9/gFOngGrVlE5EZL8M7n8aNGgQ7ty5g3379sHd3R0bN27EvHnzUKVKFSRY0TQDTi8nIlPx8gI0exVb0a9FIptk8KaeZcqUwZo1a9CgQQN4e3vj4MGDqFq1KhISEvDNN98gOTnZVFlNgpt6EpEpzJgBfPgh8PLLwK5dSqchsj36/v02uEXnwYMH2vVyfH19cfPmTQBArVq1cOjQoeeMS0RkW9q1k9d79gD//2uSiBRgcKFTrVo1nDp1CgBQu3Zt/Pjjj7hy5Qp++OEHlClTxugBiYisUVAQUKcOkJMDrFundBoi+/VcY3RSUlIAAKNGjcLGjRsRHByMadOm4euvvzZ6QCIia8VVkomUZ/AYnbwyMjJw8uRJBAcHo1SpUsbKZTYco0NEpnLoEFCvHuDhIRcQdHNTOhGR7TDJGJ2srCxUrFgRJ06c0B7z8PBA3bp1rbLIISIypTp1gMBAICMD2LZN6TRE9smgQsfZ2RmPHj2CSqUyVR4iIpvBTT6JlGfwGJ2PP/4YEyZMQHZ2tinyEBHZlNyFTk6OslmI7JHBKyPv378fiYmJ2Lx5M2rVqgVPT0+dx1euXGm0cKYUHx+P+Ph4ruRMRCYVGQkUKwakpAB//AFwjVIi8zK40PHx8UGnTp1MkcWsPvzwQ3z44YfawUxERKbg6iq3hFi+XLbqsNAhMq8iz7qydpx1RUSmtmAB0LMnEBoKHD2qdBoi22CylZGJiMgwr70GODoCx44B588rnYbIvujVdVWnTh29Z1pxGwgiIl2+vnLPqx07gLVrgY8/VjoRkf3Qq0WnQ4cOiImJQUxMDFq1aoWzZ8/C1dUVkZGRiIyMhJubG86ePYtWrVqZOi8RkVXiNHMiZRg8Rqdv374oU6YMvvzyS53jo0aNwqVLlzBnzhyjBjQ1jtEhInM4fRqoWhVwcpKbfPr4KJ2IyLqZbIzOsmXL0LNnz3zHu3fvjhUrVhj6dEREdqFKFeCFF4DsbGDjRqXTENkPgwsdd3d3JCcn5zuenJwMN27kQkRUKHZfEZmfwevoDBo0CP3798cff/yBRo0aAQD27duHOXPmYOTIkUYPSERkK9q3ByZMANavB7KyAGdnpRMR2b7nWkfn119/xdSpU/H3338DAF544QUMHDgQXbt2NXpAU8m9MvI///zDMTpEZHJqNVC2LHDjBpCYCLzyitKJiKyXvmN0uGAgByMTkRn16QPMmQMMHAhMmaJ0GiLrxQUDiYgskGaczpo1gH3/m0lkHgYXOmq1Gt9++y0aNGiAgIAA+Pr66lyIiKhw0dGAm5tcpFU/MQAAIABJREFUIfn4caXTENk+gwudMWPGYNKkSejatSvS0tIQFxeH2NhYODg4YPTo0SaISERkOzw9ZbEDcPYVkTkYXOgsWrQIP/30Ez799FM4OTnhzTffxOzZszFy5Ejs27fPFBmJiGwKp5kTmY/Bhc61a9dQq1YtAECxYsWQlpYGAGjbti3WrVtn3HRERDaobVt5/fvvQEqKslmIbJ3BhU5gYCBS/v8ns3Llyti8eTMA4MCBA3B1dTVuOiIiG1SmDNCwobz922/KZiGydQYXOh07dkRiYiIAYODAgfjiiy9QpUoV9OzZE++8847RAxIR2SJ2XxGZR5HX0dm3bx/27NmDypUro73mJ9eKcB0dIlLC8eNArVpyBtatW3KQMhHpjwsG6omFDhEpQQigUiXg3Dlg1SqgQwelExFZF33/fhu819X8+fOf+nhBO5sTEZEulUp2X02dKruvWOgQmYbBLTolSpTQuZ+VlYWMjAy4uLjAw8MDt2/fNmpAU+FeV0SktG3bgObNAT8/OfvK0VHpRETWw6xdV6dPn0b//v3xn//8B61atSrq05kVu66ISClZWUDp0sDdu8Du3UCTJkonIrIeZt3rqkqVKhg/fjwGDhxojKcjIrILzs5AmzbyNmdfEZmG0Tb1dHR0xNWrV431dEREdiH3Jp9EZHwGD0ZOyPNvhxACKSkpmD59Ol566SWjBSMisgevvgo4OQEnTwL//ANUrap0IiLbYnCh0yHP1ACVSgU/Pz+88sor+O6774wWjIjIHhQvDkRGAlu3AmvXAp98onQiItticKGTk5NjihxERHarfXtZ6CQksNAhMjajjdEhIqLnoxmnk5wMpKYqm4XI1hjcohMXF6f3uZMmTTL06YmI7E758kBYGHD0KLB+PdCjh9KJiGyHwYXO4cOHcejQIWRnZ6NatWoAgH/++QeOjo6oW7eu9jyVSmW8lERENq59e1norFnDQofImAwudNq1awcvLy/MmzdPu0rynTt30Lt3b0REROATdjATERmsfXvgyy+BjRuBhw/lZp9EVHQGr4xcrlw5bN68GS+++KLO8ePHj6Nly5ZWt5YOV0YmIkuQkwMEBQFXrwIbNshp50RUOJOtjJyeno7r16/nO37jxg3cu3fP0KcjIiIADg5Au3byNldJJjIegwudjh07onfv3li+fDkuX76My5cvY/ny5ejTpw9iY2NNkZGIyC5oZl8lJABF34WQiIDn6LrKyMjAp59+ijlz5iArKwsA4OTkhD59+mDixInw9PQ0SVBTYdcVEVmKhw+BUqWABw+AP/4Acs3vIKI8TNZ15eHhgRkzZiA1NVU7A+v27duYMWOG1RU5RESWxM0NaNVK3mb3FZFxPPeCgZ6enggNDUVYWJhVFjjx8fGoUaMG6tevr3QUIiItbvJJZFwGd13ZGnZdEZEluXkTCAiQs7AuXACCg5VORGSZTNZ1RUREpuPnBzRpIm+vXatsFiJbwEKHiMjC5J59RURFw0KHiMjCaAqd7duB9HRlsxBZOxY6REQWplo1ecnKAjZtUjoNkXVjoUNEZIE4+8p2qNVAUhKwZIm8VquVTmRfWOgQEVkgTaGzbp1s2SHrtHIlEBICREUB3brJ65AQeZzMg4UOEZEFatwYKFkSuHsX2L1b6TT0PFauBDp3Bi5f1j1+5Yo8zmLHPFjoEBFZIEdHoG1beZuzr6yPWg0MHFjwnmWaY4MGsRvLHFjoEBFZKG7yab127crfkpObEMClS/I8Mi0WOkREFqplS8DVFTh7Fvj7b6XTkCGuXtXvvMOHTZuDWOgQEVmsYsWA5s3lbc6+sh6XLgHTpul3blycbLnbvp2tdqbCQoeIyIJxlWTrkZMDxMcDNWoA+/c/+3w3N3m9di3wyitAnTrA3LnAo0cmjWl3WOgQEVkwzYDk/fuBa9eUzUKFO3kSaNoU+Ogj4P59uV/Z1KmASiUvuWmOLVokP65/f8DDAzh6FOjdGyhfHhg7FrhxQ5n3YmtY6BARWbBy5YDwcNmtsW6d0mkor6ws4L//BcLC5DIAxYoB338vBxkPGAAsXy6/hrkFBsrjsbFyBewZM2R31/jx8tzr14FRo+TO9X36AH/+qcx7sxUsdIiILBy7ryzTwYOyCP38c+DxY6B1a+Cvv2SrjsP//3WNjQXOn5djcBYvltfnzsnjufn6AkOHyscWLwbq15ddWHPmAKGhQIsWstDNyTH727R6KiHse/hTeno6ihcvjrS0NHh7eysdh4gon6NHgdq1AXd34NYt2c1BysnIAEaOBCZPloVHyZKym6pbt/zdVM9LCGDvXvkaK1c+KXCqVZPr8/TsCXh6Gue1rJW+f7/ZokNEZOFCQ+W4jcxMIDFR6TT2LTERqFUL+O47WXx06yan/r/1lvGKHEA+V5MmwLJlcnmBTz4BvL2BU6eADz4AgoKAYcP+r707D2vqTvcA/g0QkEKIILJTl2qtiCtoxargUqlVdIZbp4tjaV1qveJabcelj47trY5T69JRO61Oa+d6dTouXVyqWBW1UKUgFcRxqVhcUFpFwA0EfveP35NIWKMmnOTk+3keHpOTk3PelxOfvJzfVvtcPVxbyxQLHSIiG6fRcJFPpRUWyv4yAwcCZ8/KQmPbNtmhuHlz6567ZUvg/fdlUbN8OdC6tYznL3+Rr734InDkiNyXa2vVxKYrNl0RkR3Ys0f20/DzA/Lz7/UBIevbvFn2uzGMeps4EVi4ENDplImnokIWWUuXAsnJ97a3ayfv+FRnuNNk6ACtFmy6IiJSkb59ZdNFQcG9v97JuvLzZWHw3HOyyHniCeDQIeBvf1OuyAHkOmjDh8tmqfR02V/HxaX2Igfg2loOW+isXLkSYWFh6N69u9KhEBE1yNVVjuoBOPrK2oQA1qwB2rcHtm6VRcScOXK5hqeeUjo6U926AevWARs31r+fI6+t5bCFzsSJE5GTk4O0tDSlQyEiMguHmVvfmTNy2Y1x44CiIjl8PD0dePfdezMZ26KyMvP2y8+3bhy2yGELHSIiezN4sGy2OH5cjsQhyykvB/76Vzmiat8+OZR/yRI5xLtTJ6Wja1hgoGX3UxMWOkREdsLbW/bVAXhXx5IyM4GePYE33wTu3JF3dLKz5YKbLi5KR2eePn3kjMt1DXHXaORIsT59GjcuW8BCh4jIjgwfLv9lofPw7twBZs++1zzVtKmciTgpSQ7htifOznLoOVB7sSMEsGyZ3M/RsNAhIrIjcXHy34MHgWvXlI3Fnh08KNenWrhQjkR67jk58d+rr1p24r/GFB9f+9paBuXljRuPrWChQ0RkR1q3BsLD5Zfzzp1KR2N/iovlauF9+wKnTsk+K1u2yBmIAwKUju7h1ba21pw58rUJE9gZmYiI7ABHXz2YbduADh2Ajz6Sz8eOBXJygN//Xtm4LM3ZGYiJkTMmx8TIdbm6dZN3AMeOvTevjqNgoUNEZGcMhc7OneYPK3ZkBQXySz8uTi6j8NhjwN69wCefyH45aufqCnz+OeDmBuzYIecIciQsdIiI7Ez37rKZpaTEdAkAR1XXIpZCAP/8p5z4b+NGuWzGzJnAsWNyDShH0qED8N578vG0aXK9LkfBQoeIyM44Od3rlOzoi3zWtYjl3/8u5x16+WXZZNO5s1w6Y/Fi4JFHlI5aGVOnAtHRwM2bQEKC4ywHwUKHiMgOVe2n42h9Lgy2bJGjpS5cMN1+4QLw+uvArl2yuea994C0NCAiQpk4bYWTE/DZZ4Cnp1yz64MPlI6ocbDQISKyQwMGyNl7z58HfvpJ6WgaX0UFMGVK/UWemxuQkQHMmgVotY0Xmy1r2fLefDtz5wJZWYqG0yhY6BAR2SF3d2DQIPnYEUdfHTxY805OdaWlsiMymXr1Vdn0WVYGjBql/g7tLHSIiOyUIw8zN3c+GEecN6YhGo0ccebrK+8G/vnPSkdkXSx0iIjs1JAh8ksrPb3huxtqw0UsH46//735hBYtkouXqhULHSIiO+XvLxejBIBvvlE2lsYkhFyuoT6OvIiluf7rv2TTVWWlHJ1286bSEVkHCx0iIjvmaIt83roFvPIK8N//fW9b9bWpDM8ddRHL+7FihVz1/MwZuXq7GrHQISKyY4Z+Onv3ygkE1ez0aXkH6/PP5VDpxYtrX8QyJERuj49XJk570rQp8Omn8vGqVXJIvtpohHDUGRik4uJi6PV6FBUVwcvLS+lwiIjuixDA44/Lv8g3bZLNEWr05ZdykrviYtlkt3GjXMcJkEPNDx6UHY8DA2VzFe/k3J/Jk4EPPwSCgoDsbMDbW+mIGmbu9zfv6BAR2TGNRt2jr8rLgbfekgtvFhcDvXvLuXEMRQ5QcxFLFjn3b9EiWTBfugQkJiodjWWx0CEisnOGQmf7dlkYqMXly8DAgbKJCgCmT5dNdEFBysalRo88ItcFc3YG/u//gC++UDoiy2GhQ0Rk5556SjY1XL0KpKQoHY1lHDoEdOsmFy319AT+/W9gyRLOcGxNPXoAs2fLxxMmqGcOIhY6RER2zsVFzqkD2H/zlRDA0qWyCSo/HwgLA378Ua5pRdY3d64sMK9dA8aOVcc6aix0iIhUwDDM/Kuv7PfLqbgY+MMfZBNVRYVcjfzwYaBdO6UjcxyurnJUm5sbsGMHsGaN0hE9PBY6REQqEBsrv6TOnAFOnlQ6mvuXnQ107y5Hjmm1wMqVwP/+r2y2osbVoYNc8R0Apk0Dzp5VNp6HxUKHiEgFdDqgXz/52N6ar9avB558Ejh1Ss6Bc/CgnBCw+kSA1HimTgWio+VsyQkJ8g6bvWKhQ0SkEvY2zLy0VA5l/uMf5YzHTz8th44/+aTSkZGTE/DZZ/KO2qFDwPvvA/v3Axs2yH/tqfDhhIGcMJCIVOL8eeDRR+WdkCtXgObNlY6obufPAyNGyD44APD228C8eZwDx9b84x/AmDE1t4eEAMuXKzv7NCcMJCJyMKGhQNeusjPytm1KR1O3pCQZ5+HDclj8tm3AggUscmyRXl/79osX5Ui4LVsaN54HwUKHiEhFbHmRz8pK4N13Zcfpq1flMOb09HtD48m2VFTIvjq1MbQFTZ1q+81YLHSIiFTE0E9n927g9m1lY6nq2jUgLk42UQkBjBsHfP890KqV0pFRXQ4eBC5cqPt1IWQT5MGDjRfTg1BFobNt2za0a9cObdu2xRo1DPonInpAXbrI/hO3bsnlEmxBejoQESHnZWnSRPb7+Phj+Zhsl7kzI9v6DMp2X+iUl5dj+vTp2Lt3LzIyMvCXv/wF165dUzosIiJF2NIin0IAn3wil6g4dw5o3RpITQVefVXZuMg8gYGW3U8pdl/oHDlyBB06dEBwcDB0Oh2effZZ7Nq1S+mwiIgUYyh0vvlG9otRwq1bwOjRwGuvyWHkw4bJOztduigTD92/Pn3k3cG65jPSaGQH+D59Gjeu+6V4oXPgwAHExcUhKCgIGo0GX375ZY19Vq1ahVatWqFJkyaIiIjAwSoNgpcuXUJwcLDxeUhICC5evNgosRMR2aKYGDn/SX6+XCeqsZ05A/TqJedhcXICFi0Ctm4FmjZt/FjowTk7yyHkQN3FzrJltj9aTvFC5+bNm+jcuTP+9re/1fr6v/71L0ydOhVz5szB0aNH0adPHwwePBh5eXkAgNqmAdJwOk0icmBubsAzz8jHjd189dVXQGQk8NNPgJ8fsGcP8NZbsuAh+xMfL5flqHI/AYCciXvTJmXn0TGX4h+9wYMH491330V8Hb+tDz74AGPGjMHYsWPRvn17LFu2DKGhoVi9ejUAIDg42OQOzoULFxBYT4NhaWkpiouLTX6IiNSmsYeZl5cDs2YBv/sdUFQk7+hkZNxbloLsV3y87GO1bx8wYYLc1ratfRQ5gA0UOvUpKytDeno6Bg0aZLJ90KBBSElJAQD06NED2dnZuHjxIkpKSrBjxw7ExsbWecyFCxdCr9cbf0JDQ62aAxGREp59VjYpZGUBubnWPdeVK8CgQbKJCpBzq+zfX/MuANkvZ2fZJDp3rnx+9KicC8ke2HSh89tvv6GiogL+/v4m2/39/XH58mUAgIuLC5YsWYJ+/fqha9eumDlzJpo1a1bnMWfNmoWioiLjz/nz562aAxGREnx8gN695eNvvrHeeb7/Xk78t28f4OEB/OtfwNKlcgVyUp+gILm6uRDymtsDmy50DKr3uRFCmGwbNmwYTp06hTNnzuC1116r91hubm7w8vIy+SEiUiNrDjMXQnZUjYkBLl0C2rcH0tKAP/zB8uci2zJwoPw3KUnZOMxl04WOr68vnJ2djXdvDAoKCmrc5SEiIlNxcfLf5GTg+nXLHbekBHjhBdlEVV4OPP88cOSILHZI/QyFzp49ysZhLpsudFxdXREREYGkamVjUlISevXqpVBURET2oW1bWXyUlwM7d1rmmDk5QI8ewBdfAC4uwIoVwIYNcjg7OYboaHntz56VP7ZO8ULnxo0byMzMRGZmJgAgNzcXmZmZxuHj06dPx5o1a/CPf/wDJ06cwLRp05CXl4fXX3/9oc67cuVKhIWFoXv37g+dAxGRrbJk89WGDbLI+c9/ZEfjAweASZPqnmOF1EmnA3r2lI/t4q6OUNi+ffsEgBo/CQkJxn1WrlwpWrRoIVxdXUW3bt1EcnKyxc5fVFQkAIiioiKLHZOIyFakpAgBCKHXC1Fa+mDHKC0VYtIkeRxAiP79hbhyxbJxkn2ZP19+FkaMUC4Gc7+/NULUMuOeAykuLoZer0dRURE7JhOR6lRUyJEyBQXyr+8BA+7v/RcuACNGAD/8IJ/Png0sWGD7s+GSdaWkyDXMfHyAX39VZkJIc7+/FW+6IiIi63F2BoYOlY/vt/nqu++Arl1lkaPXy/f/z/+wyCGge3fZhHXtmpxTx5ax0CEiUrmq/XTMuYdfWQm8956cBPC33+RCnBkZ90ZxEWm1cmoBwPb76bDQISJSuYEDgSZN5DT+WVn171tYKJePmDNHFjyjR8tmitatGyVUsiNPPy3/tfX5dFjoEBGpnIfHvblP6mu+OnoUiIgAtm2TC4OuWQOsXQu4uzdOnGRfDJ+pQ4eA27eVjaU+DlvocHg5ETmShhb5XLsWiIqS62K1aiXv4owZ03jxkf154gk5zUBpqVwKxFY5bKEzceJE5OTkIC0tTelQiIisztAhOS0NWLVKLrpZUSH/Eh8zBhg7Vn5hDR0KpKfL9auI6qPR2MdyEC5KB0BERNaXkgK4ugJlZcDEiXJbQMC9vjtOTsA77wB/+pMyQ4XJPg0cCKxbZ9sdklnoEBGp3JYtwHPP1RxxZVhGUKeT+xj+Oicyl+Ezc/SoHKHn66tsPLVh3U5EpGIVFcCUKfUPK9fpgH79Gi8mUo+AACA8XH6+9u5VOprasdAhIlKxgwfl7Mb1uXRJ7kf0IGx9NXMWOkREKpafb9n9iKozzKfDQsfGcHg5ETmCwEDL7kdUXd++gIuLnJrg55+VjqYmhy10OLyciBxBnz5ASIgcClwbjQYIDZX7ET0IT085BxNgm3d1HLbQISJyBM7OwPLl8nH1YsfwfNkyLtRJD8eWm69Y6BARqVx8PLBpk5zFtqqQELk9Pl6ZuEg9DB2Sv/tOjvSzJRohzFnLVr2Ki4uh1+tRVFQELy8vpcMhIrKaigo5uio/X/bJ6dOHd3LIMsrLgWbNgOJiOft2ZKT1z2nu9zcnDCQichDOzkBMjNJRkBq5uMi5mL76SjZfNUahYy42XREREdFDs9V1r1joEBER0UMzdEg+dAi4dUvZWKpioUNEREQP7fHHZQf3sjLg+++VjuYehy10OGEgERGR5Wg0ttl85bCFDicMJCIisixbnE/HYQsdIiIisqwBA+S/R48Cv/6qbCwGLHSIiIjIIvz9gU6d5OO9e5WNxYCFDhEREVmMoZ+OrTRfsdAhIiIii6naIdkW1l5goUNEREQW07cvoNUCv/wC/Pyz0tGw0CEiIiIL8vAAevWSj22h+YqFDhEREVmULc2n47CFDicMJCIisg7DfDq7dgHr1wP79wMVFcrEohHCFroKKcfcZd6JiIjIPP/+N/D886adkUNCgOXLgfh4y5zD3O9vh72jQ0RERJa3ZUvNIgcALl4EnntOvt6YWOgQERGRRVRUAFOm1D6s3LBt6tTGbcZioUNEREQWcfAgcOFC3a8LAZw/L/drLCx0iIiIyCLy8y27nyWw0CEiIiKLCAy07H6WwEKHiIiILKJPHzm6SqOp/XWNBggNlfs1FhY6REREZBHOznIIOVCz2DE8X7ZM7tdYWOgQERGRxcTHA5s2AcHBpttDQuR2S82jYy6Xxj0dERERqV18PDB8uBxdlZ8v++T06dO4d3IMWOgQERGRxTk7AzExSkfBpisiIiJSMYctdLioJxERkfpxUU8u6klERGR3uKgnEREROTwWOkRERKRaLHSIiIhItVjoEBERkWqx0CEiIiLVYqFDREREquXwMyMbRtcXFxcrHAkRERGZy/C93dAsOQ5f6JSUlAAAQkNDFY6EiIiI7ldJSQn0en2drzv8hIGVlZW4dOkSdDodNNXXlLchxcXFCA0Nxfnz5x1qYkPmzbwdAfNm3o7A0nkLIVBSUoKgoCA4OdXdE8fh7+g4OTkhJCRE6TDM5uXl5VD/MQyYt2Nh3o6FeTsWS+Zd350cA3ZGJiIiItVioUNERESq5Tx//vz5SgdB5nF2dkZMTAxcXByrxZF5M29HwLyZtyNQIm+H74xMRERE6sWmKyIiIlItFjpERESkWix0iIiISLVY6BAREZFqsdBRyPz586HRaEx+AgICjK8LITB//nwEBQXB3d0dMTExOH78uMkxCgsLMWrUKOj1euj1eowaNQrXr19v7FQadODAAcTFxSEoKAgajQZffvmlyeuWyjUrKwvR0dFwd3dHcHAwFixY0OAaKNbUUN6vvPJKjc9Az549TfYpLS3FpEmT4OvrCw8PDwwbNgwXLlww2ScvLw9xcXHw8PCAr68vJk+ejLKyMqvnV5uFCxeie/fu0Ol08PPzw+9+9zucPHnSZB9L5ZScnIyIiAg0adIErVu3xkcffWT1/OpiTt4xMTE1rvcLL7xgso+9fc5Xr16NTp06GSeAi4qKws6dO42vq/FaAw3nrcZrXZuFCxdCo9Fg6tSpxm02ec0FKWLevHmiQ4cOIj8/3/hTUFBgfH3RokVCp9OJzZs3i6ysLPH888+LwMBAUVxcbNznmWeeEeHh4SIlJUWkpKSI8PBwMXToUCXSqdeOHTvEnDlzxObNmwUAsXXrVpPXLZFrUVGR8Pf3Fy+88ILIysoSmzdvFjqdTrz//vuNlmd1DeWdkJAgnnnmGZPPwNWrV032ef3110VwcLBISkoSGRkZol+/fqJz586ivLxcCCFEeXm5CA8PF/369RMZGRkiKSlJBAUFicTExEbLs6rY2Fjx6aefiuzsbJGZmSmGDBkiHn30UXHjxg2L5nT27FnxyCOPiClTpoicnBzxySefCK1WKzZt2tToOQthXt7R0dFi3LhxJtf7+vXrJsext8/5119/LbZv3y5OnjwpTp48KWbPni20Wq3Izs4WQqjzWgvRcN5qvNbVHTlyRLRs2VJ06tRJTJkyxbjdFq85Cx2FzJs3T3Tu3LnW1yorK0VAQIBYtGiRcdudO3eEXq8XH330kRBCiJycHAFA/PDDD8Z9UlNTBQDxn//8x7rBP4TqX/iWynXVqlVCr9eLO3fuGPdZuHChCAoKEpWVldZOq0F1FTrDhw+v8z3Xr18XWq1WbNy40bjt4sWLwsnJSXz77bdCCFlMOTk5iYsXLxr32bBhg3BzcxNFRUUWzuL+FRQUCAAiOTlZCGG5nN58803xxBNPmJxr/PjxomfPntZOySzV8xZCfvlV/UKoTg2fcyGE8Pb2FmvWrHGYa21gyFsI9V/rkpIS0bZtW5GUlGSSq61eczZdKej06dMICgpCq1at8MILL+Ds2bMAgNzcXFy+fBmDBg0y7uvm5obo6GikpKQAAFJTU6HX6/Hkk08a9+nZsyf0er1xH3tgqVxTU1MRHR0NNzc34z6xsbG4dOkSzp071zjJPID9+/fDz88Pjz/+OMaNG4eCggLja+np6bh7967J7yYoKAjh4eEmeYeHhyMoKMi4T2xsLEpLS5Gent54idShqKgIAODj4wPAcjmlpqaaHMOwz48//oi7d+9aNSdzVM/bYP369fD19UWHDh0wY8YMlJSUGF+z9895RUUFNm7ciJs3byIqKsphrnX1vA3UfK0nTpyIIUOGYODAgSbbbfWaO9aUjDbkySefxOeff47HH38cV65cwbvvvotevXrh+PHjuHz5MgDA39/f5D3+/v745ZdfAACXL1+Gn59fjeP6+fkZ328PLJXr5cuX0bJlyxrHMLzWqlUrS4f+0AYPHowRI0agRYsWyM3Nxdtvv43+/fsjPT0dbm5uuHz5MlxdXeHt7W3yPn9/f5O8q//uvL294erqqvjnQAiB6dOno3fv3ggPDwcAi+VU2z7+/v4oLy/Hb7/9hsDAQGul1aDa8gaAkSNHolWrVggICEB2djZmzZqFn376CUlJSQDs93OelZWFqKgo3LlzB56enti6dSvCwsKQmZmp6mtdV96Aeq81AGzcuBEZGRlIS0ur8Zqt/v9moaOQwYMHGx937NgRUVFReOyxx7Bu3Tpjh1SNRmPyHiGEybbqr9e2j72wRK61HaOu99qC559/3vg4PDwckZGRaNGiBbZv3474+Pg632cvn4PExEQcO3YMhw4danBfNV3vuvIeN26c8XF4eDjatm2LyMhIZGRkoFu3bgDsM+927dohMzMT169fx+bNm5GQkIDk5OQ691fLta4r77CwMNVe6/Pnz2PKlCnYvXs3mjRpYvb7lL7mbLqyER4eHujYsSNOnz5tHH1V/S/ygoICY5UbEBCAK1eu1DjOr7/xfaNPAAANCUlEQVT+WqMStmWWyjUgIKDWYwA17xbZqsDAQLRo0QKnT58GIHMqKytDYWGhyX7VfzfV8y4sLMTdu3cVzXvSpEn4+uuvsW/fPoSEhBi3Wyqnuq63i4sLmjVrZo2UzFJX3rXp1q0btFqtyfW2x8+5q6sr2rRpg8jISCxcuBCdO3fG8uXLVX+t68q7Nmq51unp6SgoKEBERARcXFzg4uKC5ORkrFixAi4uLvD397fJa85Cx0aUlpbixIkTCAwMNN7yNNzmBICysjIkJyejV69eAICoqCgUFRXhyJEjxn0OHz6MoqIi4z72wFK5RkVF4cCBAyZDFHfv3o2goKAat39t1dWrV3H+/HnjbdmIiAhotVqT301+fj6ys7NN8s7OzkZ+fr5xn927d8PNzQ0RERGNmwDkX12JiYnYsmUL9u7dW+P2uqVyioqKMjmGYZ/IyEhotVprpVenhvKuzfHjx3H37l3j9VbL51wIgdLSUtVe67oY8q6NWq71gAEDkJWVhczMTONPZGQkRo4caXxsk9f8gbow00N74403xP79+8XZs2fFDz/8IIYOHSp0Op04d+6cEEIOudbr9WLLli0iKytLvPjii7UOue7UqZNITU0VqampomPHjjY5vLykpEQcPXpUHD16VAAQH3zwgTh69Kj45ZdfhBCWyfX69evC399fvPjiiyIrK0ts2bJFeHl5KToUs768S0pKxBtvvCFSUlJEbm6u2Ldvn4iKihLBwcEmeb/++usiJCRE7NmzR2RkZIj+/fvXOlRzwIABIiMjQ+zZs0eEhIQoNrx8woQJQq/Xi/3795sMrb1165ZFczIMP502bZrIyckRa9euVXTIcUN5nzlzRvz5z38WaWlpIjc3V2zfvl088cQTomvXrsa8hbC/z/msWbPEgQMHRG5urjh27JiYPXu2cHJyErt37xZCqPNaC1F/3mq91nWpPsLMFq85Cx2FGOaK0Wq1IigoSMTHx4vjx48bX6+srBTz5s0TAQEBws3NTfTt21dkZWWZHOPq1ati5MiRQqfTCZ1OJ0aOHCkKCwsbO5UG7du3TwCo8ZOQkCCEsFyux44dE3369BFubm4iICBAzJ8/X9FhmPXlfevWLTFo0CDRvHlzodVqxaOPPioSEhJEXl6eyTFu374tEhMThY+Pj3B3dxdDhw6tsc8vv/wihgwZItzd3YWPj49ITEw0GZLamGrLF4D49NNPjftYKqf9+/eLrl27CldXV9GyZUuxevXqxkixVg3lnZeXJ/r27St8fHyEq6ureOyxx8TkyZNrzJtkb5/z0aNHixYtWghXV1fRvHlzMWDAAGORI4Q6r7UQ9eet1mtdl+qFji1ec40QNjTNIhEREZEFsY8OERERqRYLHSIiIlItFjpERESkWix0iIiISLVY6BAREZFqsdAhIiIi1WKhQ0RERKrFQoeIiIhUi4UOERERqRYLHSIyERMTg6lTpyodhs2w5u9j7ty5cHNzw0svvWT2e65evQo/Pz+cO3fOKjFV9dxzz+GDDz6w+nmIrIlLQBCRiZiYGHTp0gXLli2zieMo7dq1a9BqtdDpdGa/x9zci4uL8c9//hOJiYk4ffo02rRp0+CxZ8yYgcLCQqxdu9bseB7UsWPH0K9fP+Tm5sLLy8vq5yOyBt7RISKzlZWVOcQ5q/Lx8bmvIud+eHl5YfTo0XByckJWVlaD+9++fRtr167F2LFjrRJPdZ06dULLli2xfv36RjkfkTWw0CGyQTdv3sTLL78MT09PBAYGYsmSJSZNKC1btqxxt6BLly6YP3++8fm3336L3r17o2nTpmjWrBmGDh2Kn3/+ucHzVBUTE4PExERMnz4dvr6+ePrpp8069iuvvILk5GQsX74cGo0GGo0G586dMyvuus4phMDixYvRunVruLu7o3Pnzti0aVO9v0fDsRITE42xzp07F4Yb2aWlpZg8eTL8/PzQpEkT9O7dG2lpaTWOUbXpKiYmBpMnT8abb74JHx8fBAQEmMRfV+51KS8vxyOPPILs7Ox6cwGAnTt3wsXFBVFRUWbHY9hn0qRJmDp1Kry9veHv74+PP/4YN2/exKuvvgqdTofHHnsMO3furHHOYcOGYcOGDQ3GRmSrWOgQ2aCZM2di37592Lp1K3bv3o39+/cjPT39vo5x8+ZNTJ8+HWlpafjuu+/g5OSE3//+96isrLyv86xbtw4uLi74/vvv8fe//92sYy9fvhxRUVEYN24c8vPzkZ+fj9DQULNjr+2cc+fOxaefforVq1fj+PHjmDZtGv74xz8iOTnZrGMdPnwYK1aswNKlS7FmzRoAwJtvvonNmzdj3bp1yMjIQJs2bRAbG4tr1641eEwPDw8cPnwYixcvxoIFC5CUlPRAuc+dOxc3btwwq9A5cOAAIiMj7yueqvv4+vriyJEjmDRpEiZMmIARI0agV69eyMjIQGxsLEaNGoVbt26ZvK9Hjx44cuQISktLG4yPyCYJIrIpJSUlwtXVVWzcuNG47erVq8Ld3V1MmTJFCCFEixYtxNKlS03e17lzZzFv3rw6j1tQUCAAiKysLLPPEx0dLbp06dJgzNWPbXiv4TgG5sRd2zlv3LghmjRpIlJSUky2jxkzRrz44ot1xhUdHS3at28vKisrjdveeust0b59e3Hjxg2h1WrF+vXrja+VlZWJoKAgsXjx4jrziI6OFr179zY5T/fu3cVbb71Vb+61+fHHH4Wrq6sYMmSICAsLa3D/4cOHi9GjR9fI0Zx4qu5TXl4uPDw8xKhRo4zb8vPzBQCRmppqcqyffvpJABDnzp1rMD4iW8Q7OkQ25ueff0ZZWZlJ84SPjw/atWt338d56aWX0Lp1a3h5eaFVq1YAgLy8vPs6T213EBo69sOqfs6cnBzcuXMHTz/9NDw9PY0/n3/+eY3muOp69uwJjUZjfB4VFYXTp0/jzJkzuHv3Lp566inja1qtFj169MCJEyfqPWanTp1MngcGBqKgoMDc9AAAlZWVGD9+PBITE/Hyyy/j1KlTDfZHun37Npo0afJA8VTdx9nZGc2aNUPHjh2N2/z9/QGgxvvc3d0BoMadHiJ74aJ0AERkSpgxENLJyanGfnfv3jV5HhcXh9DQUHzyyScICgpCZWUlwsPDjV+m5pwHADw8PGpsa+jYDxN3bec0NIlt374dwcHBJq+5ubmZlUddqhZBgPy9VN9WnVarrXGMqk2C5vjwww/x66+/YsGCBcjLy0N5eTlOnjxpUnxU5+vri8LCwgeKp7Z9qm4z5Fz9fYZmvObNm5uRFZHt4R0dIhvTpk0baLVa/PDDD8ZthYWFOHXqlPF58+bNkZ+fb3xeXFyM3Nxc4/OrV6/ixIkTmDt3LgYMGID27dvX+II05zy1MefYAODq6oqKigqTbQ3FXZewsDC4ubkhLy8Pbdq0MflpqO9P1fwMz9u2bYs2bdrA1dUVhw4dMr529+5d/Pjjj2jfvn2DMdWnttyrunjxIt5++22sWrUKHh4eaNu2Ldzc3Brsp9O1a1fk5OQ8VGz3Kzs7GyEhIfD19W3U8xJZCu/oENkYT09PjBkzBjNnzkSzZs3g7++POXPmwMnp3t8l/fv3x2effYa4uDh4e3vj7bffhrOzs/F1b29vNGvWDB9//DECAwORl5eHP/3pT/d9ntqYc2xAjgw7fPgwzp07B09PT/j4+DQYd110Oh1mzJiBadOmobKyEr1790ZxcTFSUlLg6emJhISEOt97/vx5TJ8+HePHj0dGRgY+/PBDLFmyBB4eHpgwYQJmzpwJHx8fPProo1i8eDFu3bqFMWPGNBhTfWrLvervdfLkyRg8eDCGDBkCAHBxcUH79u0bLHRiY2Mxa9YsFBYWwtvb+6FiNNfBgwcxaNCgRjkXkTWw0CGyQX/9619x48YNDBs2DDqdDm+88QaKioqMr8+aNQtnz57F0KFDodfr8c4775jcGXFycsLGjRsxefJkhIeHo127dlixYgViYmLu6zy1MffYM2bMQEJCAsLCwnD79m3k5uY2GHd93nnnHfj5+WHhwoU4e/YsmjZtim7dumH27Nn1vu/ll1/G7du30aNHDzg7O2PSpEl47bXXAACLFi1CZWUlRo0ahZKSEkRGRmLXrl0PXUTUlnvLli0BANu2bcPevXtr9APq2LFjg4VOx44dERkZiS+++ALjx49/qBjNcefOHWzduhW7du2y+rmIrIUzIxPZCbXMNNyY1Pg727FjB2bMmIHs7OwG7749rJUrV+Krr77C7t27rXoeImviHR0iIjvy7LPP4vTp07h48eJ9zU30ILRaLT788EOrnoPI2ljoEBHZmSlTpjTKeQxNfET2jE1XREREpFocXk5ERESqxUKHiIiIVIuFDhEREakWCx0iIiJSLRY6REREpFosdIiIiEi1WOgQERGRarHQISIiItVioUNERESqxUKHiIiIVIuFDhEREanW/wNVFkfYW33mNgAAAABJRU5ErkJggg==",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject Text(0.5, 1, '15-point solar-weighted Gaussian quadrature')"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "semilogy(x15, w15, \"bo-\")\n",
    "xlabel(L\"quadrature point $\\lambda$ (nm)\")\n",
    "ylabel(\"quadrature weight\")\n",
    "title(\"15-point solar-weighted Gaussian quadrature\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We'll also compute a **99-point** solar-weighted quadrature rule, suitable for integrating much more oscillatory functions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkIAAAHJCAYAAABpOFaGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzdeVzU5fYH8M+XkV0GkB0GxD3MfbtuKISRJkoiWbhE5pJFBXJvN1NLUbvaomFFm8ulLE2vYpqVOyhpJoprYLkhgsimyCrL8Pz+4PcdZ5gZmIHZ57zvy9eNL9/5zjMwzJw5zznPwzHGGAghhBBCzJCFvgdACCGEEKIvFAgRQgghxGxRIEQIIYQQs0WBECGEEELMFgVChBBCCDFbFAgRQgghxGxRIEQIIYQQs0WBECGEEELMFgVChBBCCDFbFAgROadPn8ZTTz0FBwcHdOzYEcHBwThx4oTceXV1dXj33XfRpUsXWFlZoXPnznj77bdRU1Ojh1E3Wb58OTiOa9Nts7KysHz5cuTk5Gh2UCpoz7gN0cyZM9G9e/c23Xbp0qXgOA5lZWWtnrtq1Srs3bu3TffTkmvXroHjOHz33XcqnX/9+nW8/vrrCAgIgL29PWxsbNClSxfMmjULx44d0/j4tEHdx2zqDh8+DI7j8Ntvv2n0uvv27cOKFSs0ek3SPhQIERkZGRkYM2YMampqsGXLFmzZsgUPHz5ESEgIfv/9d5lzo6Ki8OGHH2L+/Pn45ZdfMHfuXKxbtw7PPfecnkYPzJ07V26cqsrKykJCQoJeAiFTk5CQgJ07d2r9frQVCKlj9+7d6NevH/bt24fZs2fjxx9/xP79+7FkyRIUFxcjKCjIKIIhX19f/P777xg/fry+h2LSKBAyPB30PQBiWN555x04OTlh//79sLOzAwCMGzcOXbt2xb/+9S9JZujUqVNISUnB2rVrER8fLzmvQ4cOWLx4MQ4dOoQnn3xS5+MXiUQQiUQ6v19DU11dLfn96UO3bt30dt+69Pfff2PGjBno378/Dh48CAcHB8n3goKCMHfuXBw5cgSdOnXS4yhVY21tjeHDh+t7GEZH339rhjYOY0QZISLjxIkTCAoKkvmDcnBwwJgxY3Dy5EkUFBRIzgOAp59+Wub2YWFhAIBdu3a1el/JycngOA6HDh3C7Nmz0alTJ9jb22PSpEm4ceOG3PmbN29G//79YWNjg06dOmHKlCnIzs6WOUfRFJO/vz/CwsKwf/9+DBo0CLa2tnjsscewefNmmbE8++yzAIDg4GBwHAeO45CcnKx0/MXFxZg/fz58fX1hbW0NNzc3jBo1CocPH1Z73Ips374doaGh8PLygq2tLQICArBo0SJUVVXJnPfiiy+iY8eOuHTpEkJDQ+Hg4ICQkBCl192zZw84jsO5c+dk7ovjOISHh8uc27t3b5kMH2MMn332meTxODs749lnn8XNmzdlbqdoauzevXuYPXs2nJ2d4eDggEmTJuHq1avgOA6rVq2SG2dBQQGee+45CIVCeHp6Yu7cuSgvLwcANDQ0gOM41NbWYtOmTZLf17hx4yS3v3PnDubNmwcfHx9YWVmhW7duWLVqFcRiscz95OfnIzIyEg4ODnBycsL06dNRVFSk9Ocnbe3ataipqcEXX3whEwRJCwkJQd++fSVf//3333jxxRfRvXt32NnZwcfHB5MnT8aff/4pc7uNGzeC4zjk5eXJHFc0ZXP27Fk8/fTTcHd3h42NDXx8fBAWFoY7d+5Iztm+fTuGDRsGR0dH2Nvbo1u3bpg3b57k+4qmxlQdKz+mHTt24O2334aXlxccHR0RGhqKq1evqvSz/Omnn9CvXz9YW1uja9euWLduHZYuXYoOHR59Xlc2fcc/H6SfR6qOHWjKBoeGhsLOzg5ubm549dVXUVlZKXfe6NGjMWDAAKSmpmLEiBGws7PD/PnzAQBbt27Fk08+KfP3unjxYlRXV0tuP3PmTHz11VcQi8WS5yz/O1bnsfHTxxcuXEBERAScnJzQq1cvyfdPnz6NsLAwODs7w8bGBoMGDVLpNdlcUUaIyKirq4O1tbXccf7YpUuX4OXlhbq6Opnjzc+7ePGiyvc5Z84cPPnkk9i6dStu376NpUuXIigoCBcvXoSTkxMAYPXq1Vi8eDGioqKwevVqlJaWYvny5RgxYgQyMjLQo0ePFu/jwoUL+Oc//4lFixbBw8MDGzduxJw5c9C9e3eMGTMGEydOxH/+8x8sXrwYSUlJGDRoEICWMxuzZs1CZmYm3nvvPfTs2RNlZWXIzMxEaWmp5Jz2jPvq1at4+umnERcXB3t7e1y5cgXvv/8+Tp8+jaNHj8qcW1dXh8mTJ+Pll1/GokWL0NDQoPS6wcHBEAgEOHz4MAYOHAig6Y3M1tYWaWlpaGhoQIcOHXDnzh1kZ2dj4cKFktvOmTMH3333HeLi4vDBBx+gtLQUK1aswKhRo3DhwgW4ubkpvE+xWIyJEyfiwoULSEhIwIABA3DixAm5QFpaREQEnn/+ecybNw8XLlzAkiVLYGFhga+//hodOnTA77//jrFjx2L8+PF4++23AQCOjo4AmoKgYcOGwcrKCsuXL0fXrl1x4sQJrFy5Erdu3cKGDRsANH2KfuKJJ1BUVIT3338f3bp1w759+xAVFaV0XNIOHToEX19fDBgwQKXzgabAy83NDR988AFcXV1RWlqK5ORkDBs2DBcuXFC7tqqiogJPPvkkevTogc8//xzu7u64e/cujh49KnkzT09PR1RUFKZPn46EhATY2NggJyen1Sk7dcf61ltvYcyYMdi8eTPKysrw73//G+Hh4bh8+TIsLJR/7j5w4ACeeeYZjB49Gtu3b0d9fT3WrFmDkpIStX4WbRl7QUEBxo4dC1tbW3zxxRdwc3PDli1bEBsbq/C6eXl5iI6OxqJFi7B69WoIBAIATUFaWFgYFi5cCDs7O1y5cgVr1qzBmTNncPDgQQBNU8bV1dXYu3evTCDr7u6O3NxctR9jeHg4ZsyYgVdffVUScB0+fBgTJ07EyJEj8fXXX8PBwQHbtm1DZGQktmzZgpkzZ6p9PyaPESJlwIABrGfPnkwsFkuO1dfXs65duzIAbOvWrYwxxn788UcGgG3ZskXm9ps2bWIAWM+ePVu9r//+978MAJsyZYrM8RMnTjAAbNWqVYwxxu7fv89sbW3Z008/LXNebm4us7a2ZtOnT5ccW7ZsGWv+tO7cuTOzsbFht27dkhyrqalhnTp1Yi+//LLk2P/+9z8GgKWmprY6dsYY69ixI4uLi1P6/faOW1pjYyOrr69nx44dYwDYhQsXJN+Ljo5mANjmzZtVGjdjjA0fPpyFhoZKvvb392f//ve/Gcdx7MSJE4wxxr755hsGgN24cYMxxlh6ejoDwNavXy9zrZycHGZtbc0WL14sOTZjxgzWrVs3ydd79uxhANiGDRtkbrty5UoGgK1cuVJybMmSJQwAW7duncy58+fPZ/b29jLHrK2t2Zw5c+Qe35w5c5hQKGS3b9+WOb5mzRrGcRz766+/GGOMffrppwwA+/nnn2XOmz17tsLnd3OWlpZs9OjRcsfFYjGrr6+X/JP+e2quoaGB1dXVsS5durA333xTcnzDhg0MgNxjOHToEAPA0tPTGWOMnTp1igFg+/btU3ofa9asYQBYZWWl0nOuXr3a6mNWNlZ+TJMnT5Y5f+vWrQwAy8jIUHpNxhgbPHgwE4lE7OHDh5JjZWVlzMnJiQkEglbHWF9fL/c8UnXs//znPxnHcezSpUsy5wcHB8v8nBljbNSoUQwAO3bsWIuPh/97PXLkCAPA/vzzT8n3Xn75ZZnH1JbHxv+NrFixQu463bt3Z0OHDmUNDQ0yx8ePH898fHxYY2Nji2M3RzQ1RmS8/vrr+Pvvv/Haa68hPz8ft2/fxoIFC3Dr1i0AkHyqmzBhArp374633noLhw4dQllZGfbv34/FixdDIBDIfPpraGiQ+ccYk7nPGTNmyHw9cuRIdO7cGampqQCA33//HTU1NXjxxRdlzvP19cUTTzyBI0eOtPq4BgwYAD8/P8nXNjY26Nmzp+RxtcWwYcOQnJyMVatW4dSpU6ivr5f5fnvHfePGDUyfPh2enp4QCASwtLTE2LFjAUDh1NrUqVNlvmaMyfzcpaeEQkJCkJ6ejtraWly7dg05OTmYMWMG+vbti0OHDgFo+mTZtWtXdOnSBUBTkaeFhQVmzJghc10fHx/07dsXaWlpSh8Ln3mYNm2azPGWMi+TJ0+W+bpfv36oqqqSybgps2/fPoSEhMDT01NmrBMmTABjTDKe1NRUODk5yWWmpk+f3up9tGTy5MmwtLSU/OPr6ACgvr4eq1atQu/evWFlZYUOHTrAysoKN2/eVGnKtLmePXvC0dERb775Jr766iuF1xg2bBgAIDIyEjt27JCZMmuJumNV9DsD0OLfWXl5OTIzMxEZGSmTYXZ0dMTEiRNVGmd7xp6amor+/fujT58+MrdX9hxwc3PDmDFj5I5fu3YNUVFR8PDwkPy98lPUbfm9qqL53/yVK1dw7do1zJgxQ+7v/+mnn0Z+fj6uXbumlbEYMwqEiIyXXnoJa9aswZYtWyASieDn54esrCz861//AgD4+PgAAKysrPDrr7/Cz88PoaGhcHZ2RmRkJBYvXgxnZ2fJeTk5OTJvCJaWlnLpeE9PT7lxeHp6St7w+P/38vKSO8/b21ulN0YXFxe5Y9bW1u1q9d++fTuio6OxceNGjBgxAp06dcILL7yAu3fvtnvclZWVCAwMxB9//IFVq1YhLS0NGRkZSElJAQC5cdvZ2UEoFMoc27Rpk8zPXfpNZty4caipqcHJkydx+PBheHh4oG/fvhg3bpykxunIkSMyNTeFhYVobGyEq6ur3O/0zJkzLU5jlJaWwsbGRm6MHh4eSm/T/HfGj1+V31lRURF2794tN87+/fsDgGSspaWlSp9/qvD19VX4Jp+YmIiMjAycOnVK7nuxsbFYvnw5IiIisG/fPvzxxx/IyMjA448/3qbno7OzM44fP44+ffpg0aJF6N27N3x8fJCQkCCZIg0ODkZKSgpqa2sxa9YsSfC6Y8eOFq+t7ljb8ju7d+8eGGPt+j20Z+zqPgcU/T2Xl5cjMDAQZ86cwX/+8x8cO3YMGRkZ+N///gdAtedsWzQfS2FhIQAgLi5O7rn/xhtvAEC7phtNFdUIETlvvfUW4uLicPXqVTg4OKBz5854+eWXYW9vj8GDB0vO6969O37//Xfk5+fj3r176NatGx48eIDY2FjJJyZvb29kZGTIXF+6qA+AJHBofoyfw+dfXPlCbWl37tyBq6tr+x5wG7m6uiIxMRGJiYnIzc3F3r17sWjRIhQVFWH//v3tGvfRo0dx584dpKWlSbJAAJSuraNoDaJnnnlGpnZF+pyRI0fCzs4Ohw8fxpUrVzBu3DhwHIeQkBB88skn+OOPP3Dnzh2ZQMjV1RUWFhb47bffYGlpKXd/NjY2Sh+Pi4sLHj58iAcPHkjqeADFv3tNcHFxwbBhw5CQkKDw+3yg7uLiggsXLsh9X9VxPfnkk/jqq69w/vx5mZ81/9xVVKv13XffYfbs2XIF4iUlJTJvvvzPs7a2Vu685vr164cdO3aAMYYLFy5g8+bNWL58Oezt7SUfYqZMmYIpU6agtrYWJ0+exOrVq/H888+jS5cuGDp0qMLHp+pY26NTp07gOE7p64A0dX4mqo7dxcVFpfvmKfpbO3z4MO7evYvffvsNo0aNanFcyqjz2JSNhX9Neeedd+Syc7zHHntM5TGZC8oIEYWsra3Rp08fdO7cGbm5udi+fTvmzZsHW1tbuXP5T5d2dnb48MMPYW9vjzlz5gBoyhwNGTJE5l/z7prvv/9e5uuTJ0/i1q1bCAoKAgCMGDECtra2ct0UeXl5OHr0aIsdUuo+ZqBtn978/Pzw2muv4cknn0RmZiaA9o2bf4FrXoz+1VdfqTwmV1dXmZ+7dBBrZWWF0aNH4+DBg0hNTZUsdTB27FhwHId3330XHMfhiSeekNwmLCwMjY2NKCgokPudDhkyRG5qQRofzDXPQPzwww8qPx5FlGX1wsLCcPHiRfTo0UPhWPlP0sHBwSgrK8Mvv/wic/utW7eqdP/x8fGwtbXFK6+8orDLSBGO4+R+r3v27JF8muf5+/sDkG88aGndJI7jMGDAAHzyySfo2LGj5LkozdraGsHBwVi9ejUYYzLdg20da3sIhUJJV5N0EPDgwQP8/PPPMud6e3vDyspKpZ+JqmMPDg7GhQsX5LrJVH0O8PcFqPb3am1tDbFYLGk44anz2JTp3bs3unTpgvPnzyt83g8ZMgQdO3ZU+XrmgjJCRMbly5exa9cuDBkyBNbW1rhw4QLWrFmDHj16YOXKlTLnfvDBB/D09ISfnx8KCwuxY8cO/Pjjj9iyZYvkE7cqzpw5g7lz5+LZZ5/F7du3sWTJEvj4+ODVV18FADg5OeGdd97B4sWL8cILLyAqKgqlpaWS7pdly5Zp5LHzb+R8pwW/OrCiabUHDx4gODgY06dPx2OPPQYHBwdkZGRg//79iIiIaPe4R44cCWdnZyxYsADLli2DpaUlvv/+e4XZi7YKCQnBW2+9BQCSzI+9vT2GDx+OgwcPYtCgQTKPfezYsXjppZfwwgsv4I8//sCYMWNgZ2eHgoICpKenY+DAgZJW4uYmTpyI4cOHIzY2FmVlZRg4cCBOnDghCRJb6ihqSd++fXH06FHs27cPnp6eEAqF6NmzJ1atWoUjR45g5MiReP3119GrVy/U1NTg5s2b+Pnnn7F582Z4enpi9uzZWL9+PWbOnIlVq1ahe/fu+Omnn1SqOwOa6nO+//57zJgxA/369cOCBQswaNAgWFlZSTKDAGSmBMPCwrBp0yb06NEDffv2RUZGBtauXSv3NzN8+HB0794dCxcuRG1tLZycnLBr1y656bY9e/Zgw4YNCA8PR5cuXdDY2IidO3eisrJSEuAuXrwYhYWFCAkJgY+PD+7fv4/ExERYWVkprHdRd6zttXLlSoSFhSE0NBTx8fGor6/H6tWr4eDggIqKCsl5FhYWmD59OjZs2IAuXbqgb9++OHXqFLZt29bmscfHxyM5ORkTJkzAypUr4e7ujm+//VatWprRo0fDyckJ8+fPx7JlyyAQCLBlyxaFrfr8Ugrvv/8+QkNDIRAI0L9/f1haWqr82JThOA5ff/01Jk6ciAkTJuCFF16At7c37t+/j6ysLFy4cAHbt29X+XpmQ4+F2sQA/fXXX2zMmDGsU6dOzMrKinXv3p0tXbpUYbdJQkIC69atG7O2tmZOTk5s/Pjx7Pjx4yrfF981dvDgQTZr1izm5OQk6bK6evWq3PkbN25k/fr1Y1ZWVszR0ZGFh4fLdGMwprxrbOLEiXLXGzt2LBs7dqzMscTERNalSxcmEAgYAPbf//5X4dgfPnzIFixYwPr168eEQiGztbVlvXr1YsuWLWNVVVUaGffJkyfZiBEjmJ2dHXNzc2Nz585lmZmZcuOKjo6W66ZSxdmzZxkAFhAQIHM8ISGBAWD//ve/5W7T2NjINmzYwIYNG8bs7OyYra0t6969O4uOjmaZmZmS85p3jTHGWGlpKYuOjmaOjo7Mzs6OhYaGspMnTzIALCkpSXIe3xFz//59mdsr6qI6e/YsGzFiBLO1tWUAWEhIiOR7hYWF7PXXX2f+/v7M0tKSderUiQ0ZMoQtXbqUVVdXS87Lzc1lERERzN7engmFQvbss8+y3377TaWuMd61a9dYTEwM69mzJ7O1tWXW1tbM39+fPffcc2zPnj0ynTr37t1js2fPZm5ubszOzo4FBgayEydOsFGjRsmMnzHGrly5wsaNG8eEQiFzc3NjsbGxbO/evTLdTFlZWez5559nXbt2Zba2tszJyYn94x//YN9++63kOnv37mXjx49n3t7ezMrKirm7u7OwsDBJhyBjiruWVB0r3zW2e/dumfGr0onG2717N+vTpw+ztLRknTt3Zh9++CFbsmSJXIdVWVkZmz17NvPw8GAdO3Zk4eHh7Pr163KdVer8nC9fvszGjRvHbGxsmIuLC5s3bx7bvXu3wq6x/v37Kxz/b7/9xoYPH87s7OyYu7s7mz9/PsvIyJB7/A8fPmQvvfQSc3V1ZRzHyTynVX1syv5GeOfOnWORkZHMzc2NWVpaMi8vLxYSEiLXtUmacIw1a+EhREeSk5Mxe/ZsZGRkYMiQIfoeDtGDb7/9FtHR0fjjjz8knU2E8JYuXYo1a9a0uC4WIe1FU2OEEJ34/vvvcffuXfTp0wccx+H333/HRx99hODgYAqCCCF6Q4EQIUQnOnbsiK1bt+LatWuorq6Gt7c35syZI1d7RgghukRTY4QQQggxW9Q+TwghhBCzRYEQIYQQQswWBUKEEEIIMVtULN2KxsZG3LlzBw4ODgqXVieEEEKI4WGMoaKiAt7e3i0u2kqBUCvu3LkDX19ffQ+DEEIIIW1w+/ZtiEQipd+nQEiJpKQkJCUlSRbyun37ttzO2YQQQggxTOXl5fD19ZXb37I5ap9vRXl5ORwdHfHgwQMKhAghhBAjoer7NxVLK5GUlITevXtj6NCh+h4KIYQQQrSEMkKtoIwQIYQQYnwoI0QIIYQQ0goKhJSgqTFCCCHE9NHUWCtoaowQQggxPjQ1RgghhBDSCgqElKCpMUIIIcT00dRYK2hqjBBCCDE+NDVGCCGEENIK2mKDSIgbxUjPTUdBRQG8HLwwUjQSJ/NOKv060C8QAguBvodNCCGEtBkFQkrwe42JxWJ9D0VrpAOfq/euYsPZDciryJN8X8AJIGZipV/7OPhg/uD56NGpBwVGhBBCjBLVCLXC1GqE+OBnz5U9+P7S9yiuLtbYtUVCEdaFroObvRtlkQghhOiVqu/flBEyA9oMfqTlledh2s5pMseaZ5FEQhHWj1+PiIAIhWOkgIkQQoguUSBk4lKyUxC7PxZ55Xmtn6wF0kEQAOSX52PqjqlICEqQTKmVVJVg4cGFMmNUFjARQgghmkRTY60wxqkx6QxQ4h+J+h5Om3DgAAA7p+2kYIgQQojaaGqsnYytWFpX01+6wsDAgUPc/jiE9wqnaTJCCCFaQRmhVhhDRkjf01/atjRwKUK6hlDdECGEEJWp+v5NgVArDD0QSslOQeSOSDCY/q9R3bohKsAmhBDzRYGQhhhyICRuFMN/vb/WMkGtrSOka8rqhhQFPHv+2iOXJaMCbEIIMR8UCGmIIQdCaTlpCP4mWGPXEzmIMG/wPEk3V0srSytagFEXOHAQCUW4GXsTAguBwmlBF1sXlNaUKrwtQAXYhBBiDqhY2gzs+WtPu6/hZueGGf1mILxXuMKpoyD/IKVfLwlcIpOJUdQGr+ksEgPD7fLbSM9Nx72aewqnBRUFQfxtAWDBvgWoqa+Bj9CHpssIIcTMUUZICemusb///tvgMkIp2SmYumNqm27bWvDTHi3tV3b13lUsT1sOAO2uafpuyndYdGRRu6cFabqMEEJME02NaYghTo21tTYobnicVoIfdSiayvIV+mJt6Fq42bvhyI0jWJW+qtXrfPzUx1h4YGG7x0PTZYQQYppoasyEpeemqxUE+Qp9kTg+0SDe6CMCIhDeK1xpN1egXyCSLyQjvzxfYdaIrxFys3PTyHhovSJCCDFvFAgZoYKKApXOG99tPN4a/ZbB1cEILARytUfS31s/fj0id0SCA6cwGEocn4hOtp00Nh7puiNl4yKEEGKaLPQ9AKI+d3t3lc57a/RbCPIPMqggSBURARHYOW0nfIQ+Msc5cNg0eRMiAiIQ6BcIkVCk0ftVNcAEmqYn03LSsO3SNqTlpEHcaBwrkBNCCJFFGSEjk5Kdgjd+faPFc/jpo0C/QB2NSvOkp9DuVNzByuMrcaXkCrJLspGWk4aCigIEdQ7Cd5e+k7stn0lS1kavjJeDl0rnKapzEglFWBe6Dm72brSAIyGEGBEqlm6FIRVLq7KKtKkW//78988I2xamcLrMpoMNHjY8lHzN10TxgVR+eT4WHliIkuqSFuuO+LWJWqLOSt7UkUYIIfpDxdImRtwoRuz+2FbfgH2EPib55ssHOooe/8OGh0gISpAsBCmdieFrfmwtbVutO1IUBEkvB+Bu747YX1v/HfDyy/MRuSPS5IJSQggxJZQRUsLQ1hFSdRXpw7MOI6RriA5GpDutLRegakZH0ZSWBWeBH6b+gGcff1al89WlTraJEEKI5qiaEaJiaSViYmKQlZWFjIwMfQ8FgOqrSBdVFWl5JLrX2nIB0l1fLYkIiEBObA5So1Px7TPfQmglRCNrhIO1g9y5/BRYexdsVHVshBBC9IMCISOQkp2CxFOJKp2rasGvMVG1m0uV8/jW/Vn9Z+GF/i8AALZc3CJzjqrTkOpQpyONEEKI7lAgZOD4N+XWcODgK/Q16k4xZVQN7tQNAmf1nwUA2J29GxW1FZLj6i5YqY2xEUII0Q0KhAycqm/KDExpwa+x49cM4jvimmtrEDjUeyh6uvRETUMNdmXvkhzXdPbGzc4N+eX5tN4QIYQYIAqEDJyqb8px/4gz2c4kfrVpAHLBEP91W4JAjuPwQr+m6bFP/vhEsjiiqgtWqqq4uhgzd89E8DfB8F/vj5TsFI1evzla7JEQQlRH7fMGTtUplfDHwrU8Ev3iV5tWtJBhe/ZRc7FzAQCcu3sO01OmAwA6WnZs8TYcOPg4+CD5mWQUVRXBy8ELJVUlWHhwYavZO2231Ctb7HH9+PUt7vFGCCHmitrnW6HvBRX51vHWNiE1l/Zs6XV92vtmruoCldLfb2nBSn5s/AKOxdXFSq+pjd+ZssejbKVtWvCREGLKVH3/pkCoFfoOhICW3+AA01tFWhdaW5sIAFxsXWDbwRZ5FY/O4VetbunnreqaT6nRqRrb5FWVx9Mc//zZHrmdtgYhhJgcWllaypQpU5CWloaQkBDs3LlT38NRW0RABDZM2oC5P82VOd7eaSFzpkoRemlNKQ7POgyBhUCtIEGT7f6qakunGx9YR+2Kgpg9qiOiTBEhxJyYRSD0xhtv4KWXXsI333yj76G0Gb/Tuq/QF3b9fIcAACAASURBVO+Pe58+ubeTqkFIUVURovpGqXVtbbX7t6Q9QZV0EAQ8qmOiTBEhxByYRSAUHByMtLQ0fQ+jXS4UXgAAjPAdofYbM5GnzWCFb/dvra5Lk2s+aTKookwRIcScGHz7/PHjxzFp0iR4e3uD4zj8+OOPcud8/vnn6NKlC2xsbDB48GCkp5vWdgbiRjEOXj8IAHCwcqB2aA3Q1tpEgPba/VvCPx5NUpYp0nb7PyGE6JLBB0JVVVXo378/PvvsM4Xf3759O+Li4rBkyRKcO3cOgYGBmDBhAnJzc3U8Uu1IyU6B/3p/HLl5BACw6dwmnaxFY+q0Hazw7f4+Qh+Z454dPbVS3C6wEOCVIa9o9JrN8ZmiuP1xFIwTQkyGwQdCEyZMwKpVqxARofiNY926dZgzZw7mzp2LgIAAJCYmwtfXF1988UWb7q+2thbl5eUy//RF2caf9MlcM5QFKyKhSCPBivQmr14dm6auvnnmG40GQfziiVsubMGGzA0AADtLO5lzXGyb1kpSlv1SB20iSwgxNUZdI1RXV4ezZ89i0aJFMsdDQ0Nx8uTJNl1z9erVSEhI0MTw2qWljT8ZGDhwiNsfh/Be4VTA2g4RARFaXWiQ3+R1gOcAFFwrQE5ZjkauCyhePNECFvh0wqfo6txV5vHs+WuP3LkCTiA3/aUq2kSWEGIqjDoQKikpgVgshoeHh8xxDw8P3L17V/L1U089hczMTFRVVUEkEmH37t0YOnSowmu+/fbbiI+Pl3xdXl4OX19f7TyAFrTWDi39yVxTa9GYKz5Y0aZuzt0AADfu39DI9ZStLdWIRszdOxc7p+2UKapXFPCVVJVg2s5pANDiopKKFFYVYtulbdRNRggxekYdCPE4TjblzxiTOXbgwAGVr2VtbQ1ra2skJSUhKSkJYrF+aiHyy/NVOo8+mRuHrs5dAQDX719v97VayhbyFGULFQV8Oy3kty1pLVNkwVlg4YGFkq+pm4wQYswMvkaoJa6urhAIBDLZHwAoKiqSyxKpKyYmBllZWcjIyGjXddoiJTsFcQfiVDpXk23TRHu6ddJcRkidbGFrpOuYtkZsRWp0Kn6Y+gO4//+fIo2sUeZrqlkjhBgzow6ErKysMHjwYBw6dEjm+KFDhzBy5Eg9jap9+CmPkuqSFs9rT3s30T1NZoQ0vXI1nymK6huFIP8gRD4eqbCIXMApnv6ibjJCiDEz+KmxyspKXLt2TfL1zZs3cf78eXTq1Al+fn6Ij4/HrFmzMGTIEIwYMQJff/01cnNzsWDBgnbdrz6mxlSZ8gC0txYN0R4+ECp7WIb7NffhbOvc5mvpYuXq5jVFhVWFMtNhzVHNGiHEWBl8IHTmzBkEBz/awJIvZI6OjkZycjKee+45lJaWYsWKFSgoKECfPn3wyy+/oHPnzu2635iYGMTExEg2bdMFVfeLcrVzxZdhX1JNhhGxs7SDZ0dP3K28i+v3r2OI7ZA2X0tXK1dL1xRtu7RNpdtQzRohxNgY/NRYUFAQGGNy/5KTkyXnvPrqq8jJyUFtbS3Onj2LMWPGtPt+k5KS0Lt3b6XdZdqg6pvIx099TEGQEdJU5xi/GKSyIAjQfLZQH/unEUKILhh8IKQv+iiWVvVNpHntBjEOkjqhe+2vE4oIiMBIX/k6OE0tBtmcNrckIYQQfTL4qTFzoo/NOonu8BkhTRRMN7JGXC29CgD4ZPwncLVz1eqaPnwWKnJHJDhwCp+fVLNGCDFGlBEyINL7XzVHBdLGj88IaaKF/s+iP1FcXQw7Szu8PORlSceXNp8byrYksRJYaSULRQghukCBkBL6qBHidbLtpPAYvdkYN34tIU1khFJzUgE0ZRGtBFbtvp6qpNcd+mxC00bIdeI6jPIdpbMxEEKIJlEgpIQ+aoT4NYRKa0rlvqfoGDEufEbo9oPbqBPXtetaR28eBQAE+we3cqbm8d1kMcNiMMS7qfvt56s/63wc6uA3p912aRvSctJovSNCiAQFQgaitTWE+E1W6QXceHnYe8DO0g4MrF2br4obxTh26xgA4IkuT2hodG0zuedkAMCev/bodRwtSclOgf96fwR/E4zpKdMR/E0w/Nf7IyU7hQIkQggFQoZCk9smEMPEcZxG6oTO3z2PsodlEFoLMdBroKaG1yaTezUFQoeuH0J1fbVex6IIn2Vt/reVX56PqTumwuMjD4UBEiHEfFAgpISua4Q0vW0CMUyaaKHnp8XGdh6LDhb6bfzs59EPnR07o6ahBkduHNHrWJpnd+oa6pRmWfljzaec+X3T/vfn/yhTRIiZoPZ5JXS9sjQtWGceNLGoIl8ore9pMaApyzW512R8evpT7P1rLyb1mqSXcaRkpyB2f6xM5sfVzrXVPfua4wOkqF1RELNHwY9IKML68eupWYEQE0QZIQMR6BcIkYNI6fdpwTrT0N7NV+vF9Th+6zgA/RRKK8JPj/30909yO9PrgrLpL3WDIGnSQRDwKFNEdUWEmB7KCBmIPX/tQU1DjcLv0RpCpqO9GaGMOxmoqq+Ci60L+nr01eTQ2mxM5zFwsHJAYVUh3jv+HgI7B2ptYcfmVN2ouL0YGDhwmP/TfMT+Gou8ikdBF2WLCDFulBFSQpc1Qi21zQO0hpApkS6WZkz9N+/Um03TYkH+QbDgDOPPd9/f+9DQ2AAAeDftXZ0WHau6UbEmMDCU1pTKBEGAbLaIEGJ8DOOV1ADpah0hVT7R2nawRXivcK2Og+iGv5M/AKCqvgpfnflK7amVozlNhdKGUB8EPArim2czdRUcGELzAP+3S8tbEGKcKBDSM1U+0eZV5FHbvIn4+erPEHBNU0av/PKKWtmThw0PcfL2SQCGUR/UUhCvq+BA1eYBNzs3ma9dbF0AQOkmsuril7f49PSnVDtEiJGhGiE9o7Z588FnT5oHDnz2pLXpz1N5p/Cw4SE8O3riMdfHtD3cVqmz9lWQf5BWxhDoFwivjl4oqFT898FvVHzt9Ws4mXcSBRUFks1p9/y1R67TTMAJ5Aql1bHwwELJf1PtECHGgQIhPaO2efPQWvaEXzk8vFe4XJGxuFGM9Nx0fPLHJwCa6oM4TjOZjPbQVxDP/zwKKgrgZOMEa4G1wvOkmwysOljJBWMRAREI7xUuuZaXgxdKqkowbec0AGh3AbaqAS4hRL8oENKzQL9AiIQi5JfnK3zh5T/RUtu8cWtr9kTR+jgHrh1ASnaK3t9c9RHEK/p5AE11dI42jrhbeVdyTCQUIXF8Yos/J37fNGk7LXbK3YfIQYSahhrcq7mncoDUWoBLCDEMFAgpkZSUhKSkJIjF2p3nF1gIENUnCh+e/FDpOdQ2b/xUzYr88+A/Ed4rHIO9BuNu1V3M2ztP7o237GGZQWQadB3EK5taBICahhp8M/4buNm7yUx/teXvRlGmiJ9Ki9wRCQ6cWsGQtqcHCSHtw7G29PCaEX5l6QcPHkAoFGr8+i29uAPAmyPfxAdPfqDx+yW6lZaThuBvNFfgzAcZN2Nv6jVI5p+/gOxUEj8tpalgTdwohv96f6VZNV39PJRlpFqzNWIrovpGaWlUhBBFVH3/pq4xPVKldf6Hyz9Q94kJ4LMnyrqUOHBwt3PH2tC1mNlvJvyEfi1ez1A24Y0IiMDOaTvhI/SROS4SijSasTKUTYkjAiKQE5uD1OhUbI3Yio+f+lil2xVWFVI3GSEGiqbG9EiV1nlKq5sGgYUA68evVzi1wgdHX4R9IQkctl3ahukp01u9riF0E/JTSVsvbcULP74AO0s7jWdmDKm7UrquSNwoxtrf1yqdHgSaOtGom4wQw0UZIT0ypBd3on3qZE+MrZtQYCGQbLhaXV+N+sZ6jV7fUH8efIALKF+TqKV9ywgh+keBkB4Z6os70Z7mUyup0am4GXtTLjugylSaoW3C62jtCCuBFQCgqKpIo9c25J+HsgBXGVqJmhDDQoGQHhnyizvRHn5qJapvFIL8gxROIbWUaTDUTXg5joO7vTsAoLCyUKPX5n8eyrrTAP3+PNStHTKUGi9CCAVCeiX9ZtecIby4E/3SVSGyJnnYewDQfEYIaPp5hPUIkztuKD8P6QCX/zm0hqa9CdE/KpbWM/7NLmpXFOrEdZLjqiwGR0yfsjVtDDU49ujYFAAUVmk2IwQAjDH8WfwnAGBF0Ap079TdYH8eNO1NiPGgQEgJXS2oCDS92XV16oorpVewJHAJxnUdZ5Av7kQ/FK1+bKj4qTFtZISyirNws+wmrAXWWDhiITpaddT4fWhKa4tNAk0bweaX5yMtJ43+3gnRI5oaUyImJgZZWVnIyMjQyf3de3gPAPDc488prRshxNDxU0KarhECgL1/7QUAhHQNMeggCFCtm6y4uhgzd89E8DfB8F/vT11khOgJBUIGoJE1orS6FADgaueq59EQ0naSjFC15jNCe/9uCoQm95ys8WtrgzrdZNRST4j+UCBkAB48fCBZa8TFzkXPoyGk7bSVEbpbeRd/5P0BAAjrKV8wbaiku8m+m/Id3OzcFJ5HLfWE6A8FQgagpLoEAOBg5SBZh4UQYyRpn9dQsbS4UYy0nDS8m/ouGBgGew1Web0eQ8HXePkIfVBcXaz0PGqpJ0Q/qFhaz8SNYhy8fhAAYG9pD3GjmOqDiNHiu8Y0USytaIPTq/euIiU7xSi7KWkleUIME2WE9CglOwX+6/3x2q+vAQDuVt2lokli1PiMUEl1SbumePhd7ZvvxVdRW2G0tTTUUk+IYaJASE+UvdBT0SQxZq52ruDANTUA1JS26RriRjFi98cqbDs35loaWkmeEMNkFoHQvn370KtXL/To0QMbN27U93BM9oWekA4WHSQF/20tmE7PTZf7gCDNWGtpVGmpp5XkCdE9kw+EGhoaEB8fj6NHjyIzMxPvv/8+7t27p9cxmeoLPSFA+7fZMOVampZa6kf6jjTK2idCjJ3JF0ufPn0ajz/+OHx8ml54nn76aRw4cABRUVF6G5Mpv9AT4tHRA38W/9nmzjFTr6Vpvm1KVX0V5v00Dydun8BXZ76C0FposFuHEGKKDD4jdPz4cUyaNAne3t7gOA4//vij3Dmff/45unTpAhsbGwwePBjp6Y8yKXfu3JEEQQAgEomQn5+vk7ErY+ov9MS8tXebDXOopZHeoHXuoLkY23ksAGDBzwswPWU6rTZNiA4ZfCBUVVWF/v3747PPPlP4/e3btyMuLg5LlizBuXPnEBgYiAkTJiA3NxdA00aNzXGc4hdYXTGHF3pivtq7qKJ0LU1z/N+MKdXSpGSn4Pit43LHqXGCEN0w+EBowoQJWLVqFSIiFM+dr1u3DnPmzMHcuXMREBCAxMRE+Pr64osvvgAA+Pj4yGSA8vLy4OWlPNNSW1uL8vJymX+a1lLRpCm+0BPzoolFFflaGjtLO5njIqEIO6ftNJlaGmqcIET/DD4QakldXR3Onj2L0NBQmeOhoaE4efIkAGDYsGG4fPky8vPzUVFRgV9++QVPPfWU0muuXr0ajo6Okn++vr5aGbuyoklTe6En5qe9xdK8iIAIdHfuDgCIHx6P1OhU3Iy9aVJ/G9Q4QYj+GXUgVFJSArFYDA8PD5njHh4euHv3LgCgQ4cOWLt2LYKDgzFw4EC8+eabcHFRvp/X22+/jQcPHkj+3b59W2vj5/chEglFAIDEpxJN7oWemB9NbbPxsOEhskqyAABxw+MQ5B9kcllSapwgRP9Momusec0PY0zm2OTJkzF5smo7VltbW8Pa2hpJSUlISkqCWKzdlLTAQiBJe4/pPMbkXuiJ+dHUNhsXCy+iobEBbnZukg8LpoYaJwjRP6POCLm6ukIgEEiyP7yioiK5LJG6YmJikJWVhYyMjHZdRxWVdZUAAAdrB63fFyHaJskIVRYqbFZQ1Zk7ZwAAg70H673BQVuocYIQ/TPqQMjKygqDBw/GoUOHZI4fOnQII0eO1NOo1MMYkwRCHa066nk0hLQfXyNUK65FRV1Fm69z9s5ZAMBgr8EaGZchosYJQvTP4AOhyspKnD9/HufPnwcA3Lx5E+fPn5e0x8fHx2Pjxo3YvHkzsrOzsXDhQuTm5mLBggXtut+kpCT07t0bQ4cObfdjaElVfZWkO8TBijJCxPjZWtpKnsttbaEHgLMFph8IAcobJzw7elLjBCE6wLH25K51IC0tDcHBwXLHo6OjkZycDKBpQcUPPvgABQUF6NOnDz7++GOMGTNGI/dfXl4OR0dHPHjwAEKhUCPXlFZQUQDvdd6w4CzQ8E6DyU4BEPPS/ZPuuH7/On6b/RtG+Y1S+/YPGx7CYbUDGhobcCvuFvwc/bQwSsMibhQjPTcdL/74Im49uIVdz+5CRG8KgghpK1Xfvw2+WDooKKjVOoNXX30Vr776qo5GpFnS02IUBBFT4dHRA9fvX29z5xhfKO1q5wpfoXaWsDA0/GrTYzqPwZaLW5Bdkq3vIRFiFgx+akxfdDU1xtdQUH0QMSXSBdNtwdcHDfEeYnYfEPq49wEAXC6+rOeREGIeKBBSQlddYxW1TYEQ1QcRU9LeRRXNpT5IEUkgVESBECG6QIGQnvEZIWqdJ6akvYsqUiAEXCm5gjpxnZ5HQ4jpo0BICV1MjYkbxTidfxoA0CBuoP2EiMloT0boYcNDSTZksLf5BUK+Ql84WDUVil8tvarv4RBi8igQUkLbU2Mp2SnwX++PlcdXAgDOF56H/3p/2mmamIT2ZIQuFV4yu0JpaRzH0fSYmRI3ipGWk4Ztl7YhLSeNPhzriMF3jZmilOwURO6IlNtxOr88H5E7ImntEGL02rPNhvS0mLkVSvMed3scv+f9jstFl/EcntP3cIiW8EsmFFQU4Oq9q9hwdgPyKh5twisSirB+/Hp6P9AyCoR0TNwoRuz+WLkgCGjaaZoDh7j9cQjvFU6ryRKj1Z6uMcnWGmZYH8SjzjHTl5Kdgtj9scgrz1N6Dn041g2aGlNCWzVC6bnpLT7xGRhul99Gem66Ru+XEF3ia4Qe1D5AbUOtWreVZITMsD6IR1Njpkd62mvFsRWI3BHZ4nsBAMkH5rj9cTRNpkWUEVIiJiYGMTExkpUpNaWgokCj5xFiiJxsnGBpYYn6xnoUVRXB11G1Wh+ZQmnKCOH6veuorq+GnaWdnkdE2kOV7I8y/Ifj5WnLEdI1BIF+gTRboGEUCOmYl4OXRs8jxBBxHAd3e3fkV+SjsKpQ5UCIL5R2sXUxi201lHG3d4ernStKqkuQXZxt1tkxTZCuxfFy8NJpMKGsJlRdq9JXYVX6KoiEIqwLXQc3ezfJ4xkpGomTeSf18vhMAQVCOhboFwiRUIT88nyFfxgcOIiEIgT6BephdIRojkdHD+RX5KtVMC09LWauhdJAUyD5uNvjOHbrGDZmbkRFXQW9ubWRomyMtouQ+cArvzwfCw8sbHcQJC2vPA/Tdk6TOSbgBBCzR1NnPg4+mD94Pnp06kGBkQqoRkgJbdUICSwEWD9+PYCmoEca/3Xi+ER60hKj15aCaX5rDXOeFgOa3rz5n8WXZ79E8DfBtLxGG/DZmOZTUnwRsjZ+nvzSKMHfBGPm7pkori7W+H00Jx0EAUB+RT6WpS3D9JTp9NxRAQVCSmhzHaGIgAjsnLYTPkIfmeMioYi6A4jJaMuiinxGaIj3EK2MyRjwb96V9ZUyx7X55m2KWuvQBTRfhKws8NK35s8dWq9IFk2N6UlEQATCe4Vj5KaROH3nNN4a9Rbee+I9ygQRk6Huooq1DbVmXyhNy2tojjodukH+Qe2+v5Z+d/rGj2neT/NwsfAiNmVuovWKpFBGSI8EFgJ0tG7adb6/R396YSMmRd2M0KWiS6hvrDfrQmlaXkNzdN2h29rvThUiBxESghKwNHCpRsbU3L2ae0g4liATBAGUbaSMkJ7xmypaCaz0PBJCNEvdjJCkPsiMC6VpeQ3N0XWHrrq/Ew4cGBgSghLkiprFjWIkX0hW2lSjadIZI0drRwT5B5nVB3MKhPSMX2zOuoO1nkdCiGapu82GOe84z6PlNTRH1x266v5OREIREscnKpyO4ptqIndESgImXbhXcw/jtoyDq50rZvabifBe4WbRcUZTY0roYvd5gDJCxHSp2zVGW2s8evNu3lHK48DBV+hLy2uogA8mlAVBgGY7dPnfXUvc7Nzw3ZTvkBqdipuxN1usyVHWVKMLJdUlSDyVaDYdZxQIKaHt3ed5teL/zwgJKCNETAtfI1RcXdxqV4pMobQZLx5Iy2toVkRABB53e1zuuIudi8Y6dPkOrB1/7sCTXZ9UeA73///7MuxLzOg3Q+Wpp4iACOTE5iA1OhVbI7YiNToV/4v8n1zAJeC093zIK8/D1B1TseLYCpPtLlN7aqxr167IyMiAi4uLzPGysjIMGjQIN27c0NjgzAFlhIipcrN3AwA0skbcq7kn+VoRvlC6k20ndHbsrKshGiQ+E6BoEUBlUylEsaulV/Fn8Z/gwOGHqT/gs4zPkJ6bjleGvKKRn6OyrTOsBdaSD7lA+353AguBXFfblIApMitlS68srWgXe01YlrYMn/7xKWb2N70pM7UDoZycHIjF8lFhbW0t8vPzNTIoc0I1QsRUdbDoABdbF5TWlKKwqrDFQEh6IUVzLZSWxi+vMf+n+dh8fjMmdJuAn6b/ZDJvPOpoz/YYGzM3AgAm9JiAaX2moai6COm56cgsyGz3uFraOqNWXKuwCFpTFAVH0l8vCVyCtJw0TNs5Dfdq7mnsfktqmqbMEk8lmlTLvcqB0N69eyX/feDAAZmNSMViMY4cOQJ/f3+NDs4cUEaImDKPjh4orSlttWCaCqXlCSwE+IfoH9h8fjM6CDqYZRDUnu0x6sR1SL6QDACYO3AugEcLdWbcyQBjrM1Bd2trBnHgsDFzI27G3tTL701gIUBI1xBsmLQBkTsiAUDjBdd8y70pLAKsciD0zDPPAGjaAyc6Olrme5aWlvD398fatWs1OzozQDVCxJS527sjqzir1YJp6T3GyCNudk1ZNF1s02BolGVcWnsD5jNIe67sQVFVEdzt3BHWMwxA03ptHSw6oKiqCLfLb7d5vSpdL9bYVkqnWR1EmDNoDj49/WmbM0b872XBvgUI6xEGqw7G+2Fe5UCosbERANClSxdkZGTA1dVVa4MyJ5QRIqZMlUUVaxtqcanwEgDKCDXHTyeqs02JKWjrCtuKMkg1DTX46e+fEBEQAVtLW/Rx74Pzd8/jzJ0zagVC0lN0WcVZKt3GENZ74qdZFU0v9vPop3R6T1XF1cUQfSzCl2FfGm1mSO2usZs3b1IQpCGMMaoRIiZNlUUVLxddlhRK+zv562hkxoH/+RVXmUdGiO/AWp62XO0VtpXt81VZVymzavJQ76YlUTLyVe8Ilt5IdXrKdKxKX6XS7QxlvSe+piiqb5RMxxqfMWqt7b81xdXFRr0ydZsWVDxy5AiOHDmCoqIiSaaIt3nzZo0MzByImVgSiVNGiJgiPiPU0tSYdH0QFUrL4qfGKuoq8LDhIWw62Oh5RNqjrAOrJXzGRZ0M0lDvodiQuQEZd5QHQtLZn6v3rmJ52nK1siaaXqxRm6QzRnuu7MF3F79DSU1Jm65lrPvgqR0IJSQkYMWKFRgyZAi8vLxM9oUrKSkJSUlJCjvkNIWfFgOoRoiYJj6jUVStfGpHumOMyHKycUIHiw5oaGxAcVUxfB199T0krWipA6slfMZFnZodvmD6zJ0zaGSNsOBkJ0baEpBJM8b1nviMUZB/ED4K/Qjvpb+HZWnL1LqGodRFtYXagdCXX36J5ORkzJo1SxvjMRgxMTGIiYlBeXm5TIecJvHTYgBlhIhp4rfZUCkjRIXScjiOg5udGwoqC1BcbZqBUFt2befAwcfBB+JGMbZd2qZWzc4o31Gw6WCDB7UPcP3edfRw6SH5flsDMmnGvt6TwEKAd8e+iz7ufdoUEOaXG98yOmoHQnV1dRg5cqQ2xmJ2+IwQBw4dLGjbN2J6WiuWrm2oxcXCiwAoI6SMm31TIGSqBdNt2bWdgaG6oRrjtoxT63ZeDl6wFFhigOcAnMo7hYw7GZJAqC0BGW9p4FL0duutlTWD9KX5lNl/z/8XD2oftHq7V35+BdfvX8eSwCVG83NQu1h67ty52Lp1qzbGYnb41nkrgZXJTjES8yZdLM2Y/BsMXyjtbONMhdJKmGrBNF8YvStrl1q346ee1Gn7br5H2yDPQQCALRe2IC0nTVIT1NbpsJCuIXKFyKaAnzL7ePzHKPpXkaRmrSUVdRVYlrYMHh95GE3xtEppiPj4eMl/NzY24uuvv8bhw4fRr18/WFpaypy7bt06zY7QhPEZIeoYI6aKfxN/2PAQlXWVcLB2kPm+9LQYfRhQzBTXEmpLHc7SwKUI8g/C87ueR0m16sW8zWt2UrJTsO3yNgDA/uv7sf/6foiEIkT2jlTvQcC4iqLby6qDFb4M+1LlqcPSmlJM3TEVCUEJBp8dUikQOnfunMzXAwYMAABcvnxZ5ji9kKmHrxGi+iBiquyt7GFvaY+q+ioUVhXKB0JUKN0qPhAylakxdetw+GBjedBypOemqxUEAbI1Oy0t0ph4KlGt6xpjUXR78e32L+97WeXfw7K0ZdhwdgPWTzDc7ThUCoRSU1O1PQ6zJMkIUccYMWEeHT1w4/4NFFUVoXun7jLfo601WmdKU2Pq1uE0DzZUXaBQUc1Oay326jL2oui2igiIQE19DWbunqnybfIq8gx6Ow6q0NUj6RohQkyVu707bty/Idc5Vieuw6Wi/19RmjrGlJKsLt3CEgTGQt06nObBhqoLFIZ0DZFr4VbnvjlwMsER/7U2N1I1Jj5CH7Vvw8AQ+2usQa4zpHYgNGXKFIVTYBzHwcbGBt27d8f06dPRq1cvjQzQlNH2GsQcSBZVbLa69OWiy6gT18HZxhldnLroY2hGwZQyQqpmdF4b+hqmiF7sjgAAIABJREFU9p4qF2wE+gVCJBQhvzxfYRanpZodVe877h9x2Jm9U26jV3PM/ijD/x7ULS7Pq8jD3L1zsXHyRoMKhtTuGnN0dMTRo0eRmZkpCYjOnTuHo0ePoqGhAdu3b0f//v1x4sQJjQ+2raZMmQJnZ2dERqpfDKdN1XXVTf9fXy3pXCDE1EgWVWxW4yKpD6JC6RaZUrG0qhmdqb2nKuzAElgIsH78egCPps14rdXsqHrf4Y+FIyc2B6nRqdgasRWp0am4GXuTgiAp0r8HdSVfSDa4jjK1AyFPT09Mnz4dN27cwK5du5CSkoLr169j5syZ6NatG7KzsxEdHY233npLG+NtkzfeeAPffvutvochIyU7BbN2Ny1Kebv8NoK/CYb/en+DenIQognKttmg+iDVmNLGq3wmoXkQw2ve5q4IX7DbfHpGJBS1WIOizn0r25uLPBIREIFd03bBxdZF7duW1pQa1N5kagdCmzZtQlxcHCwsHt3UwsICr7/+Or7++mtwHIfXXntNrqNMn4KDg+Hg4ND6iTrCdy40388lvzzfoJ4chGiCsm02KBBSDf/zq6yrxMOGh3oeTfu0lElQpwsrIiBC7axNe7JJRLGIgAgU/qsQCUEJcLZxVuu2DAxx++MMYiZE7UCooaEBV65ckTt+5coVyb5cNjY2Kqe6jx8/jkmTJsHb2xscx+HHH3+UO+fzzz9Hly5dYGNjg8GDByM9PV3BlYyDKp0LhvLkIEQTFG2zUSeue7SiNBVKt8jR2hGWFk3rtZlCnVBEQAS+CvtK7nhrGZ3m2pK1aWs2iSjHb8lR/GYxEoIS1LotvzeZvqldLD1r1izMmTMHixcvxtChQ8FxHE6fPo3//Oc/eOGFFwAAx44dw+OPP67S9aqqqtC/f3/Mnj0bU6dOlfv+9u3bERcXh88//xyjRo3CV199hQkTJiArKwt+fn4AgMGDB6O2tlbutgcPHoS3t7e6D1Gr1Nkc0Ng2riNEEUXbbPxZ9CcVSquI4zi42rlKttkwhf3G/BybXrt9hb54f9z7Ou3Ckt46oqCiwOw7wDSFD4gAqLVh654re/T+Xqd2IPTxxx/Dw8MDH3zwAQoLmz7heXh4YOHChZK6oNDQUIwfP16l602YMAETJkxQ+v1169Zhzpw5mDt3LgAgMTERBw4cwBdffIHVq1cDAM6ePavuw1CqtrZWJqgqLy/X2LUB1TsXVD2PEEMnvc0G78ydMwCAQV6DqFBaBe727pKNV03B5aKm0onhouGI6hul8/vns0lE85YELsGGsxuQV6FaR9l3F7/DR6Ef6TUQVXtqTCAQYMmSJSgoKEBZWRnKyspQUFCAxYsXQyBoeiB+fn4QiUTtHlxdXR3Onj2L0NBQmeOhoaE4efJku6+vyOrVq+Ho6Cj55+ur2U9fqnYuqHoeIYaOnxore1gmWTKC6oPUY0oF0wAk60f1ce+j55EQTRNYCLB+guodZSU1JXgv/T0tjqh1agdC0oRCIYRCoabGIqekpARisRgeHh4yxz08PHD37l2Vr/PUU0/h2WefxS+//AKRSISMjAyl57799tt48OCB5N/t27fbPH5FNNE1QYgxcbJxQgeLpuQz/0YuvccYaZ0prSUEPMoIUSBkmviOso6WHVU6f1naMr02Cak0NTZo0CAcOXIEzs7OGDhwYIup7MzMTI0Njtf8/hhjaqXTDxw4oPK51tbWsLa2RlJSEpKSkiQF4JrCdy5E7pBf04g6F4gpsuAs4G7vjjsVd1BYWQh3e/dHhdKUEVKJKa0lJG4UI6s4CwAFQqYsIiACjtaOGLdlnErnx+2P09uq0yoFQuHh4bC2btoP65lnntHqgKS5urpCIBDIZX+KiorkskSaFhMTg5iYGJSXl8PR0VGj1+Y7F17a8xIe1D6QHKfVS4mp4gOhoqoiSaG0k40Tujp31ffQjIIpbbx64/4N1DTUwKaDDbo5d9P3cIgWBfkHqbwCtT6bhFQKhJYtW6bwv7XNysoKgwcPxqFDhzBlyhTJ8UOHDiE8PFyr962tjBAvIiACV0uvYtGRRQj0C8SK4BXUuUBMlvQ2G/kV+QCoUFodkqkxE8gI8dNivd160+udieNnQKbukO8IV0RfTUJtqhEqKyvDxo0b8fbbb+PevXsAmqbE8vPz1b5WZWUlzp8/j/PnzwMAbt68ifPnzyM3NxcAEB8fj40bN2Lz5s3Izs7GwoULkZubiwULFrRl6CqLiYlBVlZWi/VE7dXIGgEAPTr1oNVLiUmT3mZDsrUGTYupjC+WNoUaIaoPMi8RAREqry+kryYhtdvnL168iHHjxsHR0RE5OTmYN28eOnXqhN27d+PWrVtqb2Vx5swZBAcHS76Oj48HAERHRyM5ORnPPfccSktLsWLFChQUFKBPnz745Zdf0LlzZ3WHbnDErCnbRAEQMXXS22zwhdJDvIfoc0hGxZSmxi4XNwVCfd376nkkRFdUbakvqSpp8fvaonZGKD4+Hi+++CKuXr0KGxsbyfEJEybg+PHjag8gKCgIjDG5f8nJyZJzXn31VeTk5KC2thZnz57FmDFj1L4fdSUlJaF3794YOnSo1u6DXz1awFEgREwbnxHKr8inQuk2MKWpsUuF1DpvbgQWAqx7al2r58UfjNfLrgpqB0IZGRl4+eWX5Y77+Pio1dJu6HQxNdbQ2AAAktZiQkwVv5ZQWk4aasW1VCitJn5qrLKuEjX1NXoeTdvVNtTi79K/AVAgZG7453BL9LXlhtqBkI2NjcLVlv/66y+4ubX+QMkjNDVGzIV0sTRAhdLqktlvzIizQn+V/gUxE8PR2hE+Dj6t34CYDEPeVUHtQCg8PBwrVqxAfX09gKY1fnJzc7Fo0SKFe4UZK5oaI0Rz+KkdHk2LqYfjOJMomOYLpft69KVA2MwY8q4KagdCH330EYqLi+Hu7o6amhqMHTsW3bt3h4ODA957T7/LZGsSTY0Rojmudq4yXw/0HKinkRgvUyiYltQHudG0mLnhd1VojT4KptV+BxYKhfjtt99w9OhRZGZmorGxEYMGDcK4caqtHkkeoakxYg5SslPwxq9vyByLPxgP6w7WtHioGkyhYJrvGKP6IPMjsBBgXeg6TNs5rcXz4g/GY0rAFJ2+L6odCFVXV8POzg5PPPEEnnjiCW2MyWzQ1BgxdSnZKYjcEQkGJnO8sLIQkTsisXPaTgqGVORi5wIAOHDtAPwc/YxyAVZaQ8i8qVMwrcsVptWeGnNycsLIkSOxePFiHDx4EFVVVdoYl97pokaIpsaIKRM3ihG7P1YuCAIgORa3P04v7bLGJiU7Bfv+3gcA2Hp5K4K/CYb/en+9blSpDnGjGL/8/QtyynIAAAGuAfodENELQy2YVjsQOnbsGCZPnozMzExERkbC2dkZw4cPx6JFi/Drr79qY4x6oYsaIZoaI6YsPTe9xT2GGJje2mWNCZ9Vq6yrlDmeX56PyB2RBh8MpWSnwH+9PyZumyg5NnjDYIMfN9E8Qy2YVjsQGjFiBBYtWoT9+/fj/v37OH78OB577DGsXbsWYWFh2hijyaKpMWLKDPXTnzEx9qwaH8Q1D4iNJYgjmqVKwbSv0BeBfoE6GlGTNu01duXKFXz55ZeYOXMmpkyZgn379mHSpElYt671lSPJIw2saWqMMkLEFBnqpz9jYsxZNWMP4ojmCSwEiOoT1eI5z/d5XufviWoHQp6enhg1ahSOHDmC0aNH4+DBgygpKUFKSgpiY2O1MUaTxb8AUI0QMUX8pz8OiteL4cDp5dOfMTHmrJoxB3FEO8SNYmy7vK3Fc364/IPOg+M2BUKVlZXIzc1Fbm4u8vLyUFlZ2foNjYxOFlRkNDVGTJfAQoD149cDgFwwxH+dOD6RMqItMOasmjEHcUQ7WguOAf1ss6F2IHT+/HkUFhZiyZIlaGhowDvvvAM3Nzf84x//wKJFi7QxRr3Q5YKK9EZATFVEQAR2TtsJH6HsdgoioYha51VgzFk1Yw7iiHYYanDcpjkZJycnTJ48GaNHj8aoUaOwZ88ebN26FWfOnMGaNWs0PUaTRVNjxBxEBEQgvFc40nPTUVBRAC8HL6NcA0cf+Kxa5I5IcOBk6m0MPavGB3H55fkK64Q4cBAJRQYZxBHtMNTgWO2M0O7duxEbG4v+/fvD3d0dr7zyCqqqqvDxxx/j4sWL2hijyaKpMWIuBBYCBPkHIapvFIL8gwzyjdtQGWtWjaZGSXOGmuFUOxB6+eWXkZ+fj3nz5kmmyXbu3InXXnsNjz/+uDbGaLJoaowQooqIgAjkxOYg6ekkAICzjTNuxt402CCIxwdxzTfdNfQgjmiHoQbHas/JFBUZ74Z/hoamxgghqhJYCPDigBfx+q+v4/7D+yiuLoZnR099D6tVEQERcLR2xLgt4+Dt4I3vI76nqVEzxgfHsftjZQqnRUIREscn6iU4btM6QuaAusYIIYbGztIOPV16AgDO3z2v59Go7v7D+wCALk5daGqUSDKcy8cuBwD4OPjgv+H/RXivcL2MhwIhJahrjBBiiAZ6DgQAnCs4p+eRqK60uhQA4GrnqueREEOx5689+CzjM/xfe/ceF1Wd/w/8NQzMgNwEkQHkouYlkJuBFq4kWqmkZrGW25ZSat9STIzcNreb2e6DLpurbWjbtpvWr91qldq+38xkN2+lliIoiJkmBiqIIjKAyGXm8/vDx0yMw8AMzO3MvJ6PB4+Hc+bMOe+PQ52Xn8s5AHC26Sxuf/92hz0/j0HIgTg0RkSWSg5LBgCUnpdOj9DFKxcBAIN8Bjm4EnIGukev6H4vdBz16BUGIQfi0BgRWUofhCQ0NFbfyh4husYZH73S5yB08uRJfPnll2htbQUACGHcKOoZh8aIyFJJqiQAwIn6E0ZPpHdW+h6hAewRcnfO+OgVi4NQfX09br/9dowaNQp33nknamqu3QFy0aJFePLJJ61eoCvj0BgRWUrlp0K4XzgEBMrOlzm6HLOwR4h0nPHu0hYHoSeeeAKenp6oqqrCgAED9Nvnzp2Lbdu2WbU4V8ehMSLqC6kNj3GOEOk4492lLQ5C27dvxyuvvILIyEiD7SNHjsRPP/1ktcLcAYfGiKgvpBaEuGqMdJzx7tIWB6GWlhaDniCdixcvQqlUWqUoZ2CX+whxaIyI+kBqK8d0PUIMQuSMd5e2OAjdeuuteO+99/SvZTIZtFotXnvtNUyePNmqxTmSPe4jxKExIuoLXRA6cv6IvmfZWXVoOtDY1giAk6XpGmd7fp7FXRGvvfYaMjIycPDgQbS3t+Opp57C0aNHcenSJXzzzTe2qNFlcWiMiPrihqAb4Ovli5aOFpyoP4HYwbGOLsmkS62XAFz7136Qd5CDqyFnkRWbhdmjZ8PrJS8ICGy+dzPuvvFuh1wPLe4RiouLw5EjRzB+/HjccccdaGlpQVZWFkpKSnDDDTfYokaXxaExIuoLuYcciapEAM4/T0i3YizIJ4j/6CMDcg85vOReAIDxQ8Y77PfDoitwZ2cn/vCHP2DBggV48cUXbVWT2+DQGBH1VXJYMvad2YfS2lLcn3C/o8sxifODqCeeHp5o17Q7dIjXoh4hT09PvPbaa9Bo7HfHR1fGoTEi6iupTJjm0nnqiW5ERDJBCABuv/127Ny50waluB/d0Bh7hIjIUl0fvurMd/bn0nnqiZfHtaExRwYhiyenZGZmYuXKlSgvL0dKSgp8fX0N3r/rrrusVpyr0w2NcY4QEVkqPjQeHjIPXLhyATXNNYjwj3B0Sd3i4zWoJ87QI2TxFXjx4sUAgDVr1hi9J5PJOGxmAQ6NEVFf+Xj54MaQG1FxoQKltaVOG4T0j9fwYY8QGXOGIGTx0JhWqzX544whqLq6GhkZGYiLi0NiYiL+9a9/ObokPQ6NEVF/SOEO0+wRop5IMghJjaenJ9auXYuKigr85z//wRNPPIGWlhZHlwWAQ2NE1D/JKucPQnzgKpmi0WrQoekAAHx39jt954C9WXwFXr16dY/vP//8830uxhbCw8MRHn7t4W2hoaEIDg7GpUuXjOY2OQKHxoioPyTVI8RVY9RF4bFC5G7LxbnmcwCApV8sxcvfvIx109fZ/c7SFvcIffLJJwY/H3/8MV555RW8/vrr+PTTTy0uYPfu3Zg1axYiIiIgk8m6Pcb69esxbNgweHt7IyUlBXv27LH4PABw8OBBaLVaREVF9enz1sahMSLqj6SwJADAyUsn0dTW5OBqusdVY3S9wmOFmPPxHJxRnzHYflZ9FnM+noPCY4V2rcfiHqGSkhKjbWq1Gg899BDuueceiwtoaWlBUlISHn74Yfzyl780ev+jjz7C8uXLsX79evziF7/AX/7yF2RmZqKiogLR0dEAgJSUFLS1tRl9dvv27YiIuDaBsL6+HvPnz8c777xjcY220KHpgMC1Ja/fnvkWs0bPYs8QEVkk1DcUEf4RONd0DmV1ZZgQNcHRJRnhHCHqSqPVIHdbrv7615WAgAwyLN+2HLNHz7bbNVEmrHQDivLycsycOROnT5/uezEyGT755BPcfffd+m0333wzbrrpJmzYsEG/LTY2FnfffTfy8/PNOm5bWxvuuOMOPPLII5g3b16v+3YNVWq1GlFRUWhsbERAQICFLepe4bFCLPtiGc42ndVviwyIdEiXIBFJ24x/zMDWE1tRcGcBloxb4uhyDHRqO6F4SQEBgfMrziPUN9TRJZGD7Ty9E5M39f6A9h3ZO5AxNKNf51Kr1QgMDOz1+m21ydKXL19GY2OjtQ4HAGhvb0dxcTGmTp1qsH3q1KnYu3evWccQQuChhx7ClClTeg1BAJCfn4/AwED9j7WH0XRdgl1DEOC4LkEikjZnnjDd0Nqg/5d/sE+wg6shZ1DTVGPV/azB4qGxN954w+C1EAI1NTV4//33MX36dKsVBgAXL16ERqOBSqUy2K5SqVBbW2vWMb755ht89NFHSExM1M8/ev/995GQkNDt/itXrkReXp7+ta5HyBqcsUuQiKTNmSdM61aMDfQeyNWxBAAI9w+36n7WYPFv5p/+9CeD1x4eHhg8eDCys7OxcuVKqxXWlUwmM3gthDDaZsrEiROh1WrNPpdSqYRSqURBQQEKCgqsem+kPVV7jCaHdSUgUK2uxp6qPf3uEiQi96ALQmV1ZejUdjpV4OCKMbpeenQ6IgMicVZ9tttOARlkiAyIRHp0ut1qsvi/mMrKSlvU0a2QkBDI5XKj3p+6ujqjXiJry8nJQU5Ojn6M0RqcsUuQiKTthuAb4KfwQ3N7M36o/wFxg+McXZIeV4zR9eQecqybvg5zPp4DGWQGYUiGax0ca6evteuoiMVzhBYsWICmJuNlmi0tLViwYIFVitJRKBRISUlBUVGRwfaioiJMmGDb1REFBQWIi4vDuHHjrHZMZ+wSJCJp85B5IEl1bRm9sw2PccUYdScrNgub79uMIQFDDLZHBkRi832bnf8+Qps2bUJra6vR9tbWVrz33nsWF9Dc3IzS0lKUll77D7iyshKlpaWoqqoCAOTl5eGdd97B3//+dxw7dgxPPPEEqqqq8Nhjj1l8Lkvk5OSgoqICBw4csNoxdV2CutR7PRlkiAqIsmuXIBFJn254rKTG+PYmjsS7SpMpWbFZOJ17Gjuyd+AfWf/AjuwdqMytdMjKabOHxtRqNYQQEEKgqakJ3t7e+vc0Gg22bt2K0FDLl0YePHgQkyf/vJRON1E5OzsbGzduxNy5c1FfX4/Vq1ejpqYG8fHx2Lp1K2JiYiw+l6M5Y5cgEUmffsL0eSftEeIcIeqG3EPuFPNhzQ5CAwcOhEwmg0wmw6hRo4zel8lkePHFFy0uICMjA73dymjJkiVYssS+98ewxWRp4OcuwaVbl6Km+ee5QJEBkVg7fS3vI0REFuu6csySxSS2xjlCJAVmB6EdO3ZACIEpU6Zgy5YtCA7++Z4QCoUCMTEx+rs4uwJbTJbWyYrNwriIcYheGw0ZZPgq+yukR6ezJ4iI+mTM4DGQy+S4eOUizjWdM5p74SgXW9kjRM7P7CA0adIkANfm8ERFRcHDw+UfXG9THrJrf3/O0jVIRNLl4+WDG0NuxNELR1FaW+o0QYg9QiQFFi+f183NuXLlCqqqqtDe3m7wfmJionUqc3Face3eRrpARETUH8lhyfogNGPUDEeXA4CrxkgaLA5CFy5cwMMPP4wvvvii2/etPafGUWw1R0iHQYiIrCk5LBkflH3gVBOmuWqMpMDiq/Dy5cvR0NCA/fv3w8fHB9u2bcOmTZswcuRIfPbZZ7ao0SFssXy+KwYhIrImZ3vUhlZocan1EgAGIXJuFvcIffXVV/j3v/+NcePGwcPDAzExMbjjjjsQEBCA/Px8zJjhHF2yzo5BiIisSXdTxZOXTqKprQn+Sn+H1nP56mX9/+f4wFVyZhZfhVtaWvT3CwoODsaFCxcAAAkJCTh06JB1q3MgW9xZuisGISKypsG+gzHE/9ok6SPnjzi4mp/nBwUoA6CQKxxcDZFpFl+FR48ejePHjwMAkpOT8Ze//AVnz57FW2+9hfBw13k0BIfGiEhqnGl4TLdijEvnydlZPDS2fPly1NRcuxHgCy+8gGnTpuGDDz6AQqHAxo0brV2fy9LdVdrU4zaIiCw1NmwsPj/xuVMEIV2PEOcHkbOzOAg98MAD+j+PHTsWp0+fxvfff4/o6GiEhPAX3lzsESIia3OmR23oVoxx6Tw5O4uuwh0dHRg+fDgqKir02wYMGICbbrqJIchCDEJEZG26IFR2vgwdmg6H1sIeIZIKi67CXl5eaGtrc5rn2NgSJ0sTkdQMCxoGf4U/2jRtOF5/3KG1cI4QSYXFV+HHH38cr7zyCjo7O21Rj9PgZGkikhoPmQeSwq4to3f0PCH2CJFUWDxH6Ntvv8V///tfbN++HQkJCfD19TV4v7Cw0GrFuTIGISKyhWRVMr6u+hqltaV4MPFBh9WhnyPEHiFychYHoYEDB+KXv/ylLWpxKwxCRGQLzrKEnj1CJBUWB6F3333XFnW4HSGuLZ9nECIia+oahIQQDpvTyVVjJBW8CjuIrkfIHSaeE5H9jAkdA7lMjvrWepxtOuuQGjRaDc41nQMAVDZUQqN1jYdxk2syq0do7NixZl+wXeUxG3z6PBFJkbenN2IHx6K8rhyltaWIDIi06/kLjxUid1suLl+9DABY9L+LsGrXKqybvg5ZsVl2rYXIHGZdhe+++27Mnj0bs2fPxrRp0/Djjz9CqVQiIyMDGRkZ8Pb2xo8//ohp06bZul674aoxIpIqR80TKjxWiDkfz8EZ9RmD7WfVZzHn4zkoPMbFNOR8zOoReuGFF/R/XrRoEZYtW4aXXnrJaJ/q6mrrVufCGISIyFaSVcn4f/h/dg1CGq0Gudty9Y8P6kpAQAYZlm9bjtmjZ0PuIbdbXUS9sfgq/K9//Qvz58832v7ggw9iy5YtVinKHTAIEZGtOKJHaE/VHqOeoK4EBKrV1dhTtcduNRGZw+KrsI+PD77++muj7V9//TW8vb2tUpQ7YBAiIlvRBaEfG36Euk1tl3PWNNVYdT8ie+nT0+cXL16M4uJi3HLLLQCA/fv34+9//zuef/55qxfoqnTdxwxCRGRtgwYMQlRAFKrV1Thy/ggmRk+0+TnD/cOtuh+RvVgchJ5++mkMHz4c69atwz/+8Q8AQGxsLDZu3Ij77rvP6gW6Kv3yeXD5PBFZX3JYMqrV1SipKbFLEEqPTkdkQCTOqs92O09IBhkiAyKRHp1u81qILGFxEAKA++67j6Gnnzg0RkS2lByWjP/94X/tNk9I7iHHuunrMOfjOUbv6f7Bt3b6Wk6UJqfDq7CDMAgRkS3pJ0yft9+E6azYLGy+bzMClAEG2yMDIrH5vs28jxA5JYuvwhqNBn/84x8xfvx4hIWFITg42ODHVRQUFCAuLg7jxo2zyfEZhIjIlnRBqLyuHB2aDrudNys2C4vGLgIAzBg5Azuyd6Ayt5IhiJyWxVfhF198EWvWrMF9992HxsZG5OXlISsrCx4eHli1apUNSnQM3lCRiKRs6MChCFAGoF3Tju8vfm/Xc7d0tAAAxg8Zj4yhGRwOI6dm8VX4gw8+wF//+lesWLECnp6euP/++/HOO+/g+eefx/79+21Ro0tiECIiW/KQeSBJlQTA/neY1i3Zv36IjMgZWXwVrq2tRUJCAgDAz88PjY2NAICZM2fi888/t251LoxPnyciW3PUozYYhEhKLL4KR0ZGoqbm2g2xRowYge3btwMADhw4AKVSad3qXBifPk9EtuaICdMAgxBJi8VB6J577sF///tfAEBubi6ee+45jBw5EvPnz8eCBQusXqCr4tAYEdla1x4hXS+0PTAIkZRYfB+hl19+Wf/nOXPmIDIyEnv37sWIESNw1113WbU4V8YgRES2NmbwGHh6eOJS6yWcUZ9BVGCUXc7LIERS0qcbKnZ1yy236B+1QeZjECIiW1N6KhE3OA5Hzh9BaW2p3YOQv8LfLucj6g+Lg9B7773X4/vdPZnekZqamjBlyhR0dHRAo9Fg2bJleOSRRxxdFoMQEdlFcliyPgjNGj3LLudsam8CwB4hkgaLg1Bubq7B646ODly5cgUKhQIDBgxwuiA0YMAA7Nq1CwMGDMCVK1cQHx+PrKwsDBo0yKF1MQgRkT0kq5LxHt6z24Tpts42tGvaATAIkTRYfBVuaGgw+Glubsbx48cxceJE/POf/7RFjf0il8sxYMAAAMDVq1eh0WjsOmnQFD59nojsQTdhuqSmxC7n0w2LAYCfws8u5yTqD6tchUeOHImXX37ZqLfIHLt378asWbMQEREBmUyGTz/91Gif9evXY9iwYfD29kZKSgr27Nlj0TkuX76MpKQkREZG4qmnnkJISIjFdVobe4SIyB6Swq7dVLHyciUuX71s8/PpgpCfwo93lCZJsNpVWC4uCme0AAAgAElEQVSX49y5cxZ/rqWlBUlJSXjzzTe7ff+jjz7C8uXL8cwzz6CkpATp6enIzMxEVVWVfp+UlBTEx8cb/ejqGThwIA4fPozKykr84x//wPnz5/vWSCvS30cIvI8QEdlOsE8wogOjAQBHzh+x+fm4YoykxuI5Qp999pnBayEEampq8Oabb+IXv/iFxQVkZmYiMzPT5Ptr1qzBwoULsWjRtYf4rV27Fl9++SU2bNiA/Px8AEBxcbFZ51KpVEhMTMTu3btx7733drtPW1sb2tra9K/VanW3+/UXe4SIyF6Sw5JR1ViF0tpS3Bpzq03PxRVjJDUWB6G7777b4LVMJsPgwYMxZcoUvP7661YrDADa29tRXFyMp59+2mD71KlTsXfvXrOOcf78efj4+CAgIABqtRq7d+/G4sWLTe6fn5+PF198sV91m4NBiIjsJVmVjM+Of2aXR21wxRhJjcVBSKvV2qKObl28eBEajQYqlcpgu0qlQm1trVnHOHPmDBYuXAghBIQQWLp0KRITE03uv3LlSuTl5elfq9VqREVZ/94bDEJEZC/2fOYYh8ZIavp9Q0V7uP55XEIIs5/RlZKSgtJS8//jVyqVUCqVKCgoQEFBATQajUW1motBiIjsRReEjl44inZNOxRyhc3OxSBEUmNxEOraW9KbNWvWWHp4AyEhIZDL5Ua9P3V1dUa9RNaWk5ODnJwcqNVqBAYGWv34fPo8EdnL0IFDEaAMgLpNje8vfo9Elele8f5iECKpsTgIlZSU4NChQ+js7MTo0aMBAD/88APkcjluuukm/X7WeKq6QqFASkoKioqKcM899+i3FxUVYfbs2f0+viOxR4iI7EUmkyE5LBm7f9qN0tpSBiGiLiwOQrNmzYK/vz82bdqEoKAgANdusvjwww8jPT0dTz75pEXHa25uxsmTJ/WvKysrUVpaiuDgYERHRyMvLw/z5s1Damoq0tLS8Pbbb6OqqgqPPfaYpaVbxF5DY9YIjEREvUlW/RyE5ifZ7gkAXDVGUmNxEHr99dexfft2fQgCgKCgIPz+97/H1KlTLQ5CBw8exOTJk/WvdUNv2dnZ2LhxI+bOnYv6+nqsXr0aNTU1iI+Px9atWxETE2Np6Rax9dAYe4SIyJ7Gho8FYPsJ01w1RlJjcRBSq9U4f/48xowZY7C9rq4OTU1NFheQkZHR6yMvlixZgiVLllh8bGfGIERE9tR15ZglC04sxaExkhqLr8L33HMPHn74YWzevBlnzpzBmTNnsHnzZixcuBBZWVm2qNEhCgoKEBcXh3Hjxtnk+AxCRGRPcYPj4OXhhYarDahWV9vsPAxCJDUWX4XfeustzJgxAw8++CBiYmIQExODBx54AJmZmVi/fr0tanSInJwcVFRU4MCBAzY5Ph+6SkT2pJArEDc4DoBtH8DKIERSY/FVeMCAAVi/fj3q6+v1K8guXbqE9evXw9fX1xY1uiT2CBGRvdnjxooMQiQ1fb4K+/r6IjExEUlJSS4ZgOw2NGa9594SEfVIH4TO2z4I+Su5aoykgVdhE2w9NMYeISKyN3v0CDW1cdUYSQuvwg7C+wgRkb0lqZIAAKcvn8blq5etfnyt0HL5PEkOg5CDsEeIiOwtyCcIMYHX7sF2uPaw1Y/f3N6s/zODEEkFr8ImcPk8EbkiWw6P6eYHeXl4QSlXWv34RLbAq7AJNl8+z4euEpED2HLCdNcVYxz2J6ngVdhB2CNERI5gjx4hrhgjKeFV2EEYhIjIEcaGXXvm2NG6o2jXtFv12FwxRlLEq7AJnCNERK4oOjAaA70HokPbgWMXjln12LyZIkkRr8Im2Os+QjJwHJ2I7Ecmk9lseIxBiKSIQchB2CNERI6SrGIQItLhVdhBGISIyFFstXJMH4QUDEIkHbwKOwifPk9EjtJ1aEx3Kw9r4KoxkiJehR2EPUJE5Cixg2Ph5eGFy1cv46fGn6x2XD5eg6SIV2ETuGqMiFyVQq7AmNAxAKw7T4hzhEiKeBU2gU+fJyJXZouVYwxCJEW8CjsIgxAROZItVo4xCJEU8SrsIPr7CPF5PETkAOwRIrqGQchB2CNERI6UFJYEAPip8Sc0tDZY5ZgMQiRFvAo7CJ8+T0SONNB7IIYOHAoAOHz+sFWOqVs15q/g8nmSDl6FHYQ9QkTkaLoHsFpreIw9QiRFvAo7iBYMQkTkWNacJ9TW2aZ/mj2DEEkJr8IOwh4hInI0awYhXW8QAPgp/Pp9PCJ74VXYBN5QkYhcnS4IVVyo0Pfm9JUuCPkp/CD3kPe7NiJ74VXYBHvdUFEGLp8nIseICohCkHcQOrQdqLhQ0a9jcX4QSRWDkIOwR4iIHE0mk+l7hUpqSvp1LK4YI6niVdhBuHyeiJyBteYJsUeIpIpXYQfQaDWoba4FAJy8dBIarcbBFRGRu9IHofMMQuSeGITsrPBYIYauG4pdP+0CALzx3RsYum4oCo8VOrgyInJHXXuEdD3VfcEgRFLFIGRHhccKMefjOTijPmOw/az6LOZ8PIdhiIjs7saQG6GQK6BuU+P05dN9Pg6DEEkVg5CdaLQa5G7LhYDxv7h025ZvW85hMiKyK4VcgTGDxwDo3zwhBiGSKrcJQleuXEFMTAxWrFjhkPPvqdpj1BPUlYBAtboae6r22LEqIiLrTJjWBSGuGiOpcZsg9Ic//AE333yzw85f01Rj1f2IiKzFGhOmdcvn2SNEUuMWQejEiRP4/vvvceeddzqshnD/cKvuR0RkLdZ4+CqHxkiqHB6Edu/ejVmzZiEiIgIymQyffvqp0T7r16/HsGHD4O3tjZSUFOzZY9nw0YoVK5Cfn2+tkvskPTodkQGRJu8kLYMMUQFRSI9Ot3NlROTuElWJAICqxipcar3Up2MwCJFUOTwItbS0ICkpCW+++Wa373/00UdYvnw5nnnmGZSUlCA9PR2ZmZmoqqrS75OSkoL4+Hijn3PnzuHf//43Ro0ahVGjRtmrSd2Se8ixbvo6AMaP1dC9Xjt9LZ/RQ0R2F+gdiOFBwwEAh2sP9+kYDEIkVZ6OLiAzMxOZmZkm31+zZg0WLlyIRYsWAQDWrl2LL7/8Ehs2bND38hQXF5v8/P79+/Hhhx/iX//6F5qbm9HR0YGAgAA8//zz3e7f1taGtrY2/Wu1Wt3tfn2RFZuFzfdtRu62XIOJ05EBkVg7fS2yYrOsdi4iIkskhyXjVMMplNaWYvKwyRZ/nkGIpMrhQagn7e3tKC4uxtNPP22wferUqdi7d69Zx8jPz9cHpo0bN6K8vNxkCNLt/+KLL/a96F5kxWZh9ujZ2FO1BzVNNQj3D0d6dDp7gojIoZJVySg8VtjnCdP6VWNKrhojaXHqIHTx4kVoNBqoVCqD7SqVCrW1tTY558qVK5GXl6d/rVarERUVZdVzyD3kyBiaYdVjEhH1R38fvtrUxlVjJE1OHYR0ZDLDOTVCCKNt5njooYd63UepVEKpVFp8bCIiKdMFoWMXj+Fq51V4e3qb/Vmt0HL5PEmWwydL9yQkJARyudyo96eurs6ol8jaCgoKEBcXh3Hjxtn0PEREziAyIBLBPsHo1Hai4kKFRZ9tbm/W/5lBiKTGqYOQQqFASkoKioqKDLYXFRVhwoQJNj13Tk4OKioqcODAAZueh4jIGchksj7fYVo3P8jLwwtKOXvUSVocPjTW3NyMkydP6l9XVlaitLQUwcHBiI6ORl5eHubNm4fU1FSkpaXh7bffRlVVFR577DGb1lVQUICCggJoNHz2FxG5h2RVMr6q/KrPQShAGdCnaQtEjuTwIHTw4EFMnvzzUk3dROXs7Gxs3LgRc+fORX19PVavXo2amhrEx8dj69atiImJsWldOTk5yMnJgVqtRmBgoE3PRUTkDPrbI8QVYyRFDg9CGRkZEML4iexdLVmyBEuWLLFTRURE7qlrENIKLTxk5s2e4IoxkjKnniPkSJwsTUTu5saQG6GUK9HU3oTTl0+b/TneTJGkjEHIBE6WJiJ34yX3QnxoPADLhscYhEjKGISIiEivL/OEGIRIyhiETODQGBG5o34FIQWDEEkPg5AJHBojInfUnyDEVWMkRQxCRESkl6hKBABUq6tRf6XerM/w8RokZQxCRESkF6AMwA1BNwAwv1eIc4RIyhiETOAcISJyV5YOjzEIkZQxCJnAOUJE5K70Qeg8gxC5PgYhIiIywB4hcicMQkREZEAXhI5dOIarnVd73V+/akzBVWMkPQxCRERkYIj/EAzyGQSN0OBo3dFe9+eqMZIyBiETOFmaiNyVTCazaHiMQ2MkZQxCJnCyNBG5s7FhYwH0HoTaOtvQrmkHwCBE0sQgRERERsxdOabrDQIAP4WfTWsisgUGISIiMqILQodrD0MrtCb30wUhP4Uf5B5yu9RGZE0MQkREZGR0yGgo5Uo0tTehsqHS5H5cMUZSxyBERERGPD08kaBKANDzPCGuGCOpYxAygavGiMjdJat6XznGFWMkdQxCJnDVGBG5O3MmTDMIkdQxCBERUbd0QaikpsTkPgxCJHUMQkRE1K1EVSIA4GzTWVxoudDtPgxCJHUMQkRE1C1/pT9GBI8AABw+f7jbfbhqjKSOQYiIiEzq7VEbTW1cNUbSxiBEREQm9bZyTN3OoTGSNgYhIiIyaWx4z88c4xwhkjoGIRN4HyEiop+Hxr6/+D1aO1qN3mcQIqljEDKB9xEiIgLC/cIxeMBgaIQGRy8cNXqfQYikjkGIiIhMkslkPU6Y1q8aU3LVGEkTgxAREfWopyDEVWMkdQxCRETUI3N6hBiESKoYhIiIqEe6IHT4/GFohVa/XSu0fPo8SR6DEBER9WjUoFHw9vRGc3szTjWc0m9vbm/W/5lBiKSKQYiIiHrk6eGJhNAEAIYPYNUNi3l5eEEpVzqkNqL+YhAiIqJedTdPqOuKMZlM5pC6iPrLLYKQp6cnkpOTkZycjEWLFjm6HCIiydEHofM/ByGuGCNX4OnoAuxh4MCBKC3t/vbwRETUu556hBiESMrcokeIiIj6J1GVCBlkONd0DnUtdQAYhMg1ODwI7d69G7NmzUJERARkMhk+/fRTo33Wr1+PYcOGwdvbGykpKdizZ49F51Cr1UhJScHEiROxa9cua5VOROQ2/BR+GDloJADgcO1hAAxC5BocHoRaWlqQlJSEN998s9v3P/roIyxfvhzPPPMMSkpKkJ6ejszMTFRVVen3SUlJQXx8vNHPuXPnAACnT59GcXEx3nrrLcyfPx9qtdoubSMiciXXD48xCJErcPgcoczMTGRmZpp8f82aNVi4cKF+kvPatWvx5ZdfYsOGDcjPzwcAFBcX93iOiIgIAEB8fDzi4uLwww8/IDU1tdt929ra0NbWpn/N0EREdE2yKhkfH/1YP2Fav2pMweeMkXQ5vEeoJ+3t7SguLsbUqVMNtk+dOhV79+416xgNDQ36YHPmzBlUVFRg+PDhJvfPz89HYGCg/icqKqrvDSAiciHsESJX5NRB6OLFi9BoNFCpVAbbVSoVamtrzTrGsWPHkJqaiqSkJMycORPr1q1DcHCwyf1XrlyJxsZG/U91dXW/2kBE5Cp0Qej7i9+jtaOVj9cgl+DwoTFzXH+jLiGE2TfvmjBhAsrKysw+l1KphFKpREFBAQoKCqDRaCyqlYjIVYX5hSHUNxR1LXUorytnjxC5BKfuEQoJCYFcLjfq/amrqzPqJbK2nJwcVFRU4MCBAzY9DxGRVMhkMoPhMQYhcgVOHYQUCgVSUlJQVFRksL2oqAgTJkyw6bkLCgoQFxeHcePG2fQ8RERSkqxiECLX4vChsebmZpw8eVL/urKyEqWlpQgODkZ0dDTy8vIwb948pKamIi0tDW+//Taqqqrw2GOP2bSunJwc5OTkQK1WIzAw0KbnIiKSCl2PUEltCa50XAHAVWMkbQ4PQgcPHsTkyZP1r/Py8gAA2dnZ2LhxI+bOnYv6+nqsXr0aNTU1iI+Px9atWxETE+OokomI3JYuCB05fwQhA0IAsEeIpE0mhBCOLsIZdZ0s/cMPP6CxsREBAfyPnYjcm0argX++P1o7W/XbyheXY0zoGAdWRWRMN6LT2/XbqecIORInSxMRGZN7yJGgSjDYxh4hkjIGISIisohuwrQOgxBJGYOQCVw1RkTUvbHhYw1e+yn8HFQJUf8xCJnAoTEiou7pJkwDgFKuxJ6qPdBoefNZkiYGISIissiphlP6P7dp2jB502QMXTcUhccKHVgVUd8wCBERkdkKjxXiwcIHjbafVZ/FnI/nMAyR5DAImcA5QkREhjRaDXK35ULA+K4rum3Lty3nMBlJCoOQCZwjRERkaE/VHpxRnzH5voBAtboae6r22LEqov5hECIiIrPUNNVYdT8iZ8AgREREZgn3D7fqfkTOgEGIiIjMkh6djsiASMgg6/Z9GWSICohCenS6nSsj6jsGIRM4WZqIyJDcQ45109cBgFEY0r1eO30t5B5yu9dG1Fd86GovzH1oGxGRuyg8VojcbbkGE6ejAqKwdvpaZMVmObAyop+Ze/1mEOoFgxARkTGNVoM9VXtQ01SDcP9wpEensyeInIq5129PO9ZEREQuQu4hR8bQDEeXQdRvnCNEREREbotBiIiIiNwWg5AJXDVGRETk+jhZuhecLE1ERCQ95l6/2SNEREREbotBiIiIiNwWgxARERG5LQYhIiIiclsMQkREROS2eGfpXugW1anVagdXQkRERObSXbd7WxzPINSLpqYmAEBUVJSDKyEiIiJLNTU1ITAw0OT7vI9QL7RaLc6dOwd/f3/IZDJHl2MRtVqNqKgoVFdXu809kNhmttlVsc2u32Z3ay9g2zYLIdDU1ISIiAh4eJieCcQeoV54eHggMjLS0WX0S0BAgNv8R6XDNrsHttk9uFub3a29gO3a3FNPkA4nSxMREZHbYhAiIiIityVftWrVKkcXQbYjl8uRkZEBT0/3GQVlm90D2+we3K3N7tZewPFt5mRpIiIiclscGiMiIiK3xSBEREREbotBiIiIiNwWgxARERG5LQYhiVm1ahVkMpnBT1hYmP59IQRWrVqFiIgI+Pj4ICMjA0ePHjU4RkNDA+bNm4fAwEAEBgZi3rx5uHz5sr2bYtLu3bsxa9YsREREQCaT4dNPPzV431ptLCsrw6RJk+Dj44MhQ4Zg9erVvT6TxlZ6a/NDDz1k9L3fcsstBvu0tbXh8ccfR0hICHx9fXHXXXfhzJkzBvtUVVVh1qxZ8PX1RUhICJYtW4b29nabt+96+fn5GDduHPz9/REaGoq7774bx48fN9jHWu3ZtWsXUlJS4O3tjeHDh+Ott96yefu6Y06bMzIyjL7nX/3qVwb7SOl3e8OGDUhMTNTfLC8tLQ1ffPGF/n1X+46B3tvsat9xd/Lz8yGTybB8+XL9Nqf+rgVJygsvvCDGjBkjampq9D91dXX6919++WXh7+8vtmzZIsrKysTcuXNFeHi4UKvV+n2mT58u4uPjxd69e8XevXtFfHy8mDlzpiOa062tW7eKZ555RmzZskUAEJ988onB+9ZoY2Njo1CpVOJXv/qVKCsrE1u2bBH+/v7ij3/8o93a2VVvbc7OzhbTp083+N7r6+sN9nnsscfEkCFDRFFRkTh06JCYPHmySEpKEp2dnUIIITo7O0V8fLyYPHmyOHTokCgqKhIRERFi6dKldmunzrRp08S7774rysvLRWlpqZgxY4aIjo4Wzc3NVm3PqVOnxIABA0Rubq6oqKgQf/3rX4WXl5fYvHmzU7Z50qRJ4pFHHjH4ni9fvmxwHCn9bn/22Wfi888/F8ePHxfHjx8Xv/vd74SXl5coLy8XQrjed2xOm13tO77ed999J4YOHSoSExNFbm6ufrszf9cMQhLzwgsviKSkpG7f02q1IiwsTLz88sv6bVevXhWBgYHirbfeEkIIUVFRIQCI/fv36/fZt2+fACC+//572xbfB9eHAmu1cf369SIwMFBcvXpVv09+fr6IiIgQWq3W1s3qkakgNHv2bJOfuXz5svDy8hIffvihftvZs2eFh4eH2LZtmxDiWtjy8PAQZ8+e1e/zz3/+UyiVStHY2GjlVlimrq5OABC7du0SQlivPU899ZS48cYbDc716KOPiltuucXWTerV9W0W4tpFsuvF43pS/90WQoigoCDxzjvvuMV3rKNrsxCu/R03NTWJkSNHiqKiIoN2Ovt3zaExCTpx4gQiIiIwbNgw/OpXv8KpU6cAAJWVlaitrcXUqVP1+yqVSkyaNAl79+4FAOzbtw+BgYG4+eab9fvccsstCAwM1O/jzKzVxn379mHSpElQKpX6faZNm4Zz587h9OnT9mmMhXbu3InQ0FCMGjUKjzzyCOrq6vTvFRcXo6Ojw+DvJSIiAvHx8QZtjo+PR0REhH6fadOmoa2tDcXFxfZrSDcaGxsBAMHBwQCs1559+/YZHEO3z8GDB9HR0WHTNvXm+jbrfPDBBwgJCcGYMWOwYsUKNDU16d+T8u+2RqPBhx9+iJaWFqSlpbnFd3x9m3Vc9TvOycnBjBkzcPvttxtsd/bv2n1uXekibr75Zrz33nsYNWoUzp8/j9///veYMGECjh49itraWgCASqUy+IxKpcJPP/0EAKitrUVoaKjRcUNDQ/Wfd2bWamNtbS2GDh1qdAzde8OGDbN26f2SmZmJe++9FzExMaisrMRzzz2HKVOmoLi4GEqlErW1tVAoFAgKCjL4nEqlMmjz9X9vQUFBUCgUDv3uhRDIy8vDxIkTER8fDwBWa093+6hUKnR2duLixYsIDw+3VbN61F2bAeCBBx7AsGHDEBYWhvLycqxcuRKHDx9GUVERAGn+bpeVlSEtLQ1Xr16Fn58fPvnkE8TFxaG0tNRlv2NTbQZc8zsGgA8//BCHDh3CgQMHjN5z9v+eGYQkJjMzU//nhIQEpKWl4YYbbsCmTZv0k2dlMpnBZ4QQBtuuf7+7fZydNdrY3TFMfdbR5s6dq/9zfHw8UlNTERMTg88//xxZWVkmPyeF737p0qU4cuQIvv766173dZXv2VSbH3nkEf2f4+PjMXLkSKSmpuLQoUO46aabAEivzaNHj0ZpaSkuX76MLVu2IDs7G7t27TK5vyt8x6baHBcX55LfcXV1NXJzc7F9+3Z4e3ub/Tln+a45NCZxvr6+SEhIwIkTJ/Srx67/131dXZ0+RYeFheH8+fNGx7lw4YJR0nZG1mpjWFhYt8cAjHubnFF4eDhiYmJw4sQJANfa097ejoaGBoP9rv97ub7NDQ0N6OjocFibH3/8cXz22WfYsWMHIiMj9dut1R5T37OnpycGDRpkiyb1ylSbu3PTTTfBy8vL4HuW2u+2QqHAiBEjkJqaivz8fCQlJWHdunUu/R2banN3XOE7Li4uRl1dHVJSUuDp6QlPT0/s2rULb7zxBjw9PaFSqZz6u2YQkri2tjYcO3YM4eHh+u5WXRcrALS3t2PXrl2YMGECACAtLQ2NjY347rvv9Pt8++23aGxs1O/jzKzVxrS0NOzevdtgaeb27dsRERFh1OXsjOrr61FdXa3vCk5JSYGXl5fB30tNTQ3Ky8sN2lxeXo6amhr9Ptu3b4dSqURKSopd6xdCYOnSpSgsLMRXX31l1JVvrfakpaUZHEO3T2pqKry8vGzVvG711ubuHD16FB0dHfrv2RV+t4UQaGtrc8nv2BRdm7vjCt/xbbfdhrKyMpSWlup/UlNT8cADD+j/7NTfdb+mWpPdPfnkk2Lnzp3i1KlTYv/+/WLmzJnC399fnD59WghxbWl5YGCgKCwsFGVlZeL+++/vdml5YmKi2Ldvn9i3b59ISEhwquXzTU1NoqSkRJSUlAgAYs2aNaKkpET89NNPQgjrtPHy5ctCpVKJ+++/X5SVlYnCwkIREBDgsOWnPbW5qalJPPnkk2Lv3r2isrJS7NixQ6SlpYkhQ4YYtPmxxx4TkZGR4j//+Y84dOiQmDJlSrfLU2+77TZx6NAh8Z///EdERkY6ZPn84sWLRWBgoNi5c6fBMuIrV65YtT265bZPPPGEqKioEH/7298ctrS6tzafPHlSvPjii+LAgQOisrJSfP755+LGG28UY8eO1bdZCGn9bq9cuVLs3r1bVFZWiiNHjojf/e53wsPDQ2zfvl0I4XrfcW9tdsXv2JTrV8c583fNICQxunvmeHl5iYiICJGVlSWOHj2qf1+r1YoXXnhBhIWFCaVSKW699VZRVlZmcIz6+nrxwAMPCH9/f+Hv7y8eeOAB0dDQYO+mmLRjxw4BwOgnOztbCGG9Nh45ckSkp6cLpVIpwsLCxKpVqxy29LSnNl+5ckVMnTpVDB48WHh5eYno6GiRnZ0tqqqqDI7R2toqli5dKoKDg4WPj4+YOXOm0T4//fSTmDFjhvDx8RHBwcFi6dKlBktw7aW7tgIQ7777rn4fa7Vn586dYuzYsUKhUIihQ4eKDRs22KOJRnprc1VVlbj11ltFcHCwUCgU4oYbbhDLli0zul+UlH63FyxYIGJiYoRCoRCDBw8Wt912mz4ECeF637EQPbfZFb9jU64PQs78XcuEcJJbURIRERHZGecIERERkdtiECIiIiK3xSBEREREbotBiIiIiNwWgxARERG5LQYhIiIiclsMQkREROS2GISIiIjIbTEIERERkdtiECIii2VkZGD58uWOLsNp2PLv49lnn4VSqcSvf/1rsz9TX1+P0NBQnD592iY1dTVnzhysWbPG5uchshU+YoOILJaRkYHk5GSsXbvWKY7jaJcuXYKXlxf8/f3N/oy5bVer1Xj//fexdOlSnDhxAiNGjOj12CtWrEBDQwP+9re/mV1PXx05cgSTJ09GZWUlAgICbH4+ImtjjxARWVV7e7tbnLOr4OBgi0KQJQICArBgwQJ4eHigrKys1/1bW1vxt7/9DYsWLbJJPddLTEzE0KFD8RBJ0ygAAAgESURBVMEHH9jlfETWxiBEJFEtLS2YP38+/Pz8EB4ejtdff91giGbo0KFGvQ3JyclYtWqV/vW2bdswceJEDBw4EIMGDcLMmTPx448/9nqerjIyMrB06VLk5eUhJCQEd9xxh1nHfuihh7Br1y6sW7cOMpkMMpkMp0+fNqtuU+cUQuDVV1/F8OHD4ePjg6SkJGzevLnHv0fdsZYuXaqv9dlnn4Wus7ytrQ3Lli1DaGgovL29MXHiRBw4cMDoGF2HxjIyMrBs2TI89dRTCA4ORlhYmEH9ptpuSmdnJwYMGIDy8vIe2wIAX3zxBTw9PZGWlmZ2Pbp9Hn/8cSxfvhxBQUFQqVR4++230dLSgocffhj+/v644YYb8MUXXxid86677sI///nPXmsjckYMQkQS9Zvf/AY7duzAJ598gu3bt2Pnzp0oLi626BgtLS3Iy8vDgQMH8N///hceHh645557oNVqLTrPpk2b4OnpiW+++QZ/+ctfzDr2unXrkJaWhkceeQQ1NTWoqalBVFSU2bV3d85nn30W7777LjZs2ICjR4/iiSeewIMPPohdu3aZdaxvv/0Wb7zxBv70pz/hnXfeAQA89dRT2LJlCzZt2oRDhw5hxIgRmDZtGi5dutTrMX19ffHtt9/i1VdfxerVq1FUVNSntj/77LNobm42Kwjt3r0bqampFtXTdZ+QkBB89913ePzxx7F48WLce++9mDBhAg4dOoRp06Zh3rx5uHLlisHnxo8fj++++w5tbW291kfkdAQRSU5TU5NQKBTiww8/1G+rr68XPj4+Ijc3VwghRExMjPjTn/5k8LmkpCTxwgsvmDxuXV2dACDKysrMPs+kSZNEcnJyrzVff2zdZ3XH0TGn7u7O2dzcLLy9vcXevXsNti9cuFDcf//9JuuaNGmSiI2NFVqtVr/tt7/9rYiNjRXNzc3Cy8tLfPDBB/r32tvbRUREhHj11VdNtmPSpEli4sSJBucZN26c+O1vf9tj27tz8OBBoVAoxIwZM0RcXFyv+8+ePVssWLDAqI3m1NN1n87OTuHr6yvmzZun31ZTUyMAiH379hkc6/DhwwKAOH36dK/1ETkb9ggRSdCPP/6I9vZ2g+GP4OBgjB492uLj/PrXv8bw4cMREBCAYcOGAQCqqqosOk93PRC9Hbu/rj9nRUUFrl69ijvuuAN+fn76n/fee89ouO96t9xyC2Qymf51WloaTpw4gZMnT6KjowO/+MUv9O95eXlh/PjxOHbsWI/HTExMNHgdHh6Ouro6c5sHANBqtXj00UexdOlSzJ8/Hz/88EOv86FaW1vh7e3dp3q67iOXyzFo0CAkJCTot6lUKgAw+pyPjw8AGPUUEUmBp6MLICLLCTMWe3p4eBjt19HRYfB61qxZiIqKwl//+ldERERAq9UiPj5ef7E15zwA4Ovra7Stt2P3p+7uzqkbcvv8888xZMgQg/eUSqVZ7TCla0gCrv29XL/tel5eXkbH6DrkaI4///nPuHDhAlavXo2qqip0dnbi+PHjBuHkeiEhIWhoaOhTPd3t03Wbrs3Xf043TDh48GAzWkXkXNgjRCRBI0aMgJeXF/bv36/f1tDQgB9++EH/evDgwaipqdG/VqvVqKys1L+ur6/HsWPH8Oyzz+K2225DbGys0QXUnPN0x5xjA4BCoYBGozHY1lvdpsTFxUGpVKKqqgojRoww+Olt7lHX9ulejxw5EiNGjIBCocDXX3+tf6+jowMHDx5EbGxsrzX1pLu2d3X27Fk899xzWL9+PXx9fTFy5Egolcpe5wmNHTsWFRUV/arNUuXl5YiMjERISIhdz0tkDewRIpIgPz8/LFy4EL/5zW8waNAgqFQqPPPMM/Dw+PnfNlOmTMHGjRsxa9YsBAUF4bnnnoNcLte/HxQUhEGDBuHtt99GeHg4qqqq8PTTT1t8nu6Yc2zg2sq2b7/9FqdPn4afnx+Cg4N7rdsUf39/rFixAk888QS0Wi0mTpwItVqNvXv3ws/PD9nZ2SY/W11djby8PDz66KM4dOgQ/vznP+P111+Hr68vFi9ejN/85jcIDg5GdHQ0Xn31VVy5cgULFy7staaedNf2rn+vy5YtQ2ZmJmbMmAEA8PT0RGxsbK9BaNq0aVi5ciUaGhoQFBTUrxrNtWfPHkydOtUu5yKyNgYhIol67bXX0NzcjLvuugv+/v548skn0djYqH9/5cqVOHXqFGbOnInAwEC89NJLBj0rHh4e+PDDD7Fs2TLEx8dj9OjReOONN5CRkWHRebpj7rFXrFiB7OxsxMXFobW1FZWVlb3W3ZOXXnoJoaGhyM/Px6lTpzBw4EDcdNNN+N3vftfj5+bPn4/W1laMHz8ecrkcjz/+OP7nf/4HAPDyyy9Dq9Vi3rx5aGpqQmpqKr788st+h4zu2j506FAAwP/93//hq6++MpqHlJCQ0GsQSkhIQGpqKj7++GM8+uij/arRHFevXsUnn3yCL7/80ubnIrIF3lmayIW4yp2a7ckV/862bt2KFStWoLy8vNfeu/4qKCjAv//9b2zfvt2m5yGyFfYIERG5mDvvvBMnTpzA2bNnLbo3U194eXnhz3/+s03PQWRLDEJERC4oNzfXLufRDSESSRWHxoiIiMhtcfk8ERERuS0GISIiInJbDEJERETkthiEiIiIyG0xCBEREZHbYhAiIiIit8UgRERERG6LQYiIiIjcFoMQERERuS0GISIiInJbDEJERETktv4/WdTTjhshwjcAAAAASUVORK5CYII=",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  6.041269 seconds (58.28 M allocations: 1.028 GiB, 1.66% gc time)\n",
      "\n",
      "x99 = [296.58786520846525, 301.86932586906727, 307.3413862642167, 314.0101663463744, 322.2157186534005, 331.6588606552103, 343.16563211861506, 356.4718787589982, 371.43844861016, 388.4562139889681, 406.85926227327474, 426.0481717998874, 447.62901892787136, 469.92116394102163, 494.07400235193575, 519.8819737412621, 547.21371249863, 576.0744631926423, 606.46754270433, 638.2129109456624, 671.2959617860226, 705.7863072495503, 742.0507337674146, 780.5554341808609, 818.2455840936051, 858.0879046742818, 897.7411488242675, 940.8662643813793, 987.4902295689035, 1030.0610336012219, 1074.091374437584, 1117.2269901074096, 1173.443596282667, 1218.9715095166084, 1264.2332426026787, 1307.3216392819909, 1342.224915652247, 1447.3678952624173, 1497.1669408915898, 1542.2086303659403, 1591.7043105789685, 1642.3988363909662, 1692.8888886873513, 1741.451683376098, 1783.2390162887173, 1848.737471241858, 1963.9220689859833, 2001.8975232780376, 2052.9961725177836, 2105.726153145771, 2157.036887098164, 2209.6681561997557, 2260.783110191019, 2311.1416799890626, 2359.5013086654512, 2405.924012276593, 2447.2596671376177, 2479.1748474211004, 2508.9873785326154, 2803.94419627386, 2862.6037651092292, 2898.589860171952, 2935.189959763852, 2977.422243585477, 3016.3189651212374, 3065.497960229955, 3118.9606513702056, 3161.8065262433493, 3196.3617805534977, 3254.417788924162, 3295.710821301024, 3346.8175838814655, 3390.141776338096, 3430.816643341351, 3470.4895400476826, 3508.7437587983923, 3546.544332677495, 3583.80383634895, 3619.463180983516, 3652.9771254767124, 3687.57586456887, 3717.861131147382, 3747.7584839248098, 3776.2656006382517, 3803.1349830975896, 3828.321455229104, 3851.8040704128543, 3873.6506783527016, 3894.7021530916877, 3912.8548933604898, 3929.98782245093, 3944.9901304159, 3958.1676145712195, 3969.5282751392497, 3979.1727953185414, 3986.99564951234, 3992.9791614959527, 3997.1413552005, 3999.457603085752]\n",
      "\n",
      "w99 = [0.00012889204787158213, 0.008777279582043227, 0.10107774097655463, 0.46722334523923387, 1.2150988129071114, 2.4725889291277845, 3.5265164985065622, 4.936507253041806, 7.269751112678899, 8.927357155341136, 16.020906918535356, 19.34033100690697, 26.057509884831223, 30.829282730150954, 33.39515661592565, 35.44747476918117, 38.125496404177476, 39.540923343124724, 40.8404938686826, 41.596166567916164, 41.940750589024525, 39.789515395817496, 38.39403584669429, 37.691423788156115, 35.18840644601061, 35.75215291789887, 30.259804321835226, 18.202504474049892, 27.752491142563077, 28.337421416452848, 25.1872011944878, 12.673966009585598, 17.23007013474619, 19.802853014125215, 18.19642379589036, 13.500050082734614, 3.001238136332884, 2.6573289581422364, 8.217048544364276, 12.530664298026352, 11.933102731756618, 11.141729752106082, 9.840969492071611, 7.532064618549481, 3.399772792777609, 0.045292634528007025, 1.2942960011011828, 2.6679591131597404, 3.7979450072049112, 4.513945457451602, 4.317987777546656, 3.90667388108776, 3.43007058789695, 2.8661884962618718, 2.1310126280587927, 1.529495517033794, 0.9838948727965099, 0.3344187742565935, 0.042086112090700394, 4.5965977504444245e-6, 0.002519090572158028, 0.03909265151751956, 0.13365361767129383, 0.17652719137748085, 0.21141755386263275, 0.14834619599764395, 0.19075355865114366, 0.35892368435944627, 0.13533761251828436, 0.16353225285698836, 0.1822229755593091, 0.22581063882710814, 0.3320492714611748, 0.3977721572943606, 0.4374505055593256, 0.4476869896126664, 0.377551925311501, 0.35114326073602675, 0.35871733567086955, 0.3452873527071678, 0.2949742205561386, 0.30177237871160434, 0.2706572565634048, 0.2483643691929065, 0.23175334821947552, 0.21865531905695917, 0.19395293482122686, 0.1529684011833061, 0.14372812778454383, 0.1280118754702922, 0.1138792546671928, 0.10644202367603008, 0.09530732687067581, 0.08099285747487651, 0.06504601291568587, 0.05127412754488824, 0.03704777100973708, 0.023219685557830824, 0.009917010541730737]\n"
     ]
    }
   ],
   "source": [
    "@time x99, w99 = gaussquad_interpolant(99, λ, S)\n",
    "\n",
    "println()\n",
    "@show x99\n",
    "println()\n",
    "@show w99\n",
    "\n",
    "semilogy(x99, w99, \"go-\")\n",
    "xlabel(L\"quadrature point $\\lambda$ (nm)\")\n",
    "ylabel(\"quadrature weight\")\n",
    "title(\"99-point solar-weighted Gaussian quadrature\");"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Notice that it puts few quadrature points around wavelengths like 2500–3000nm where the solar irradiance is almost zero (due to strong absorption peaks). It still puts a lot of data points in the 3000–4000nm range where the irradiance is small but not tiny (≈ 1% of total), because integrating these ranges accurately is necessary if we want numeric integrals that are correct to many decimal places.\n",
    "\n",
    "Computing the 99-point rule was more expensive, but still took less than 6 seconds.  If we need a 999-point rule (to integrate *extremely* oscillatory f(λ) functions), we could do that too without too much trouble."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Validation and efficiency\n",
    "\n",
    "To illustrate these quadrature rules and see how they compare to simpler methods, let's integrate the test function:\n",
    "$$\n",
    "    f(\\lambda) = \\sin(2\\pi \\lambda / 500)\n",
    "$$\n",
    "which oscillates with a period of 500nm (eight times in the ASTM data's 280–4000nm range).\n",
    "\n",
    "(This is not too wiggly, but integrating it against S(λ) accurately is very challenging for simpler integration techniques.)\n",
    "\n",
    "Let's plot it along with the solar spectrum:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "f (generic function with 1 method)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f(x) = sin(2π*x/500) # test integrand"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject Text(0.5, 25.0, '$\\\\lambda$')"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(λ, f.(λ), \"r-\")\n",
    "plot(λ, Sinterp.(λ), \"k--\")\n",
    "plot(x15, f.(x15), \"bo\")\n",
    "legend([\"test integrand\", \"solar spectrum\", \"15-point quadrature\"])\n",
    "xlabel(L\"\\lambda\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Above, the blue dots show the function f(x) sampled at the quadrature points $x_i$ of our 15-point solar-weighted Gaussian quadrature scheme.   This is **not very many points**!   Even without the S(λ) weight, extremely simple methods like the [trapezoidal rule](https://en.wikipedia.org/wiki/Trapezoidal_rule) would not be able to integrate this f(x) accurately with so few points.  Capturing the S(λ) accurately as well would be crazy, except that the effect of S(λ) is already *exactly* taken into account by the solar-weighted quadrature scheme."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Brute force\n",
    "\n",
    "To begin with, we'll just compute the \"exact\" integral (to nearly [machine precision](https://en.wikipedia.org/wiki/Machine_epsilon)) by the brute-force Gauss–Kronrod quadrature function `quadgk` provided by the QuadGK package.\n",
    "\n",
    "We won't be *completely* naive, however: instead of passing `280, 4000` as the integration limits, we'll pass `λ...`, which \"splats\" all of the data points: this causes `quadgk` to break the integral into 2001 sub-segments where our interpolant `Sinterp` is smooth, giving an extremely accurate result at the cost of lots of function evaluations.  We'll increment a global counter `cnt` in our integrand routine to keep track of the number of times `quadgk` evaluates our integrand.\n",
    "\n",
    "The resulting integral `81.264730...` is accurate to nearly 15 significant digits, at the cost of 30,000 function evaluations.   That's fine for such a cheap `f(λ)`, but not if evaluating `f(λ)` required us to solve Maxwell's equations once for each λ!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "got ∫S(λ)f(λ)dλ = 81.29493915980758 ± 2.5898675124982475e-13 after 30015 evaluations\n"
     ]
    }
   ],
   "source": [
    "cnt = 0\n",
    "I,E = quadgk(x -> begin; global cnt += 1; Sinterp(x) * f(x); end, λ...)\n",
    "println(\"got ∫S(λ)f(λ)dλ = $I ± $E after $cnt evaluations\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solar-weighted Gaussian quadrature\n",
    "\n",
    "Next, we evaluate the same integral using our 15-point and 99-point solar-weighted Gaussian quadrature rules from above, and compare the results to the brute-force \"exact\" answer above.\n",
    "\n",
    "Using **only 15 points**, we now obtain better than **1%** accuracy!  Using only 99 points, our result is accurate to **13 digits**.\n",
    "\n",
    "Without knowing about the magic of Gaussian quadrature rules with precomputed weights, it might seem unimaginable that one could compute this crazy S(λ)f(λ) integral so accurately with so few points."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "got ∫S(λ)f(λ)dλ = 81.86968138509843 ± 0.5747422252908478 after 15 evaluations\n"
     ]
    }
   ],
   "source": [
    "I15 = sum(f.(x15) .* w15)\n",
    "println(\"got ∫S(λ)f(λ)dλ = $I15 ± $(abs(I15-I)) after 15 evaluations\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "got ∫S(λ)f(λ)dλ = 81.29493915981057 ± 2.9842794901924208e-12 after 99 evaluations\n"
     ]
    }
   ],
   "source": [
    "I99 = sum(f.(x99) .* w99)\n",
    "println(\"got ∫S(λ)f(λ)dλ = $I99 ± $(abs(I99-I)) after 99 evaluations\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Brute force: Trapezoidal rule\n",
    "\n",
    "If you are integrating against tabulated data like we have here, the first technique that might come to mind is the [trapezoidal rule](https://en.wikipedia.org/wiki/Trapezoidal_rule).   If we have M data points for S(λ), we simply evaluate our integrand S(λ)f(λ) at **all M points** and interpolate with straight lines in between (adding up the area of trapezoids).\n",
    "\n",
    "Here, that scheme is actually fairly accurate, to about 4 significant digits, but requires $M=2002$ function evaluations so it is horribly impractical for expensive integrands."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "got ∫S(λ)f(λ)dλ = 81.27213873732622 ± 0.022800422481367377 after 2002 evaluations\n"
     ]
    }
   ],
   "source": [
    "dλ = diff(λ)\n",
    "fS = Sinterp.(λ) .* f.(λ)\n",
    "Itrap = 0.5 * (sum(fS[1:end-1] .* dλ) + sum(fS[2:end] .* dλ))\n",
    "println(\"got ∫S(λ)f(λ)dλ = $Itrap ± $(abs(I-Itrap)) after $(length(λ)) evaluations\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Brute force: Adaptive quadrature\n",
    "\n",
    "Another naive approach might be to simply use an [adaptive quadrature](https://en.wikipedia.org/wiki/Adaptive_quadrature) method that evaluates the integrand at more and more points until a desired accuracy is achieved.   In fact, the `quadgk` routine provided by the QuadGK package is one such algorithm, based on a [Gauss–Kronrod method](https://en.wikipedia.org/wiki/Gauss%E2%80%93Kronrod_quadrature_formula).  \n",
    "\n",
    "However, to resolve the extremely rapid oscillations of S(λ), especially since the **interpolated** data is **not smooth** (the third derivative is discontinuous), adaptive quadrature again takes a huge number of function evaluations.\n",
    "\n",
    "Here, we see that it takes 5295 evaluations for 1% accuracy, and 12135 evaluations for 0.003% accuracy.  Again, this is not practical for expensive integrands."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "got ∫S(λ)f(λ)dλ = 81.76990310756109 ± 0.47496394775350836 after 4755 evaluations\n"
     ]
    }
   ],
   "source": [
    "cnt = 0\n",
    "I′,E′ = quadgk(x -> begin; global cnt += 1; Sinterp(x) * f(x); end, minimum(λ), maximum(λ), rtol=1e-2)\n",
    "println(\"got ∫S(λ)f(λ)dλ = $I′ ± $(abs(I-I′)) after $cnt evaluations\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "got ∫S(λ)f(λ)dλ = 81.29294492241281 ± 0.001994237394768561 after 11295 evaluations\n"
     ]
    }
   ],
   "source": [
    "cnt = 0\n",
    "I′,E′ = quadgk(x -> begin; global cnt += 1; Sinterp(x) * f(x); end, minimum(λ), maximum(λ), rtol=1e-3)\n",
    "println(\"got ∫S(λ)f(λ)dλ = $I′ ± $(abs(I-I′)) after $cnt evaluations\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Convergence rate\n",
    "\n",
    "As mentioned above, the accuracy of Gaussian quadrature typically improves *exponentially* (\"spectral\" convergence = faster than power-law) with the number $N$ of quadrature points if $f(\\lambda)$ is a smooth function.   Let's see that here by plotting the error vs. $N$, both for the $f(\\lambda)$ above and for a second function $f_2(\\lambda)$ that oscillates $10\\times$ more rapidly."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "got ∫S(λ)f₂(λ)dλ = -2.4678641756502175 ± 8.250037931267041e-13 after 30015 evaluations\n"
     ]
    }
   ],
   "source": [
    "f₂(x) = sin(2π*x/50) # oscillates 10× faster than f(λ) from above\n",
    "\n",
    "# brute-force integral, for refernce:\n",
    "cnt = 0\n",
    "I₂,E₂ = quadgk(x -> begin; global cnt += 1; Sinterp(x) * f₂(x); end, λ...)\n",
    "println(\"got ∫S(λ)f₂(λ)dλ = $I₂ ± $E₂ after $cnt evaluations\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Working on N: 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, \n",
      "Done.\n",
      "\n",
      " 74.128992 seconds (743.95 M allocations: 13.040 GiB, 1.34% gc time)\n"
     ]
    }
   ],
   "source": [
    "Ns = [5:2:33; 40:10:140]\n",
    "err = Float64[]\n",
    "err₂ = Float64[]\n",
    "rule = Dict() # save quadrature rules in case we want them later\n",
    "print(\"Working on N: \")\n",
    "@time begin\n",
    "    for N in Ns\n",
    "        print(N, \", \")\n",
    "        flush(stdout) # force immediate progress output\n",
    "        x, w = gaussquad_interpolant(N, λ, S)\n",
    "        push!(err, abs(sum(f.(x) .* w) - I) / abs(I))\n",
    "        push!(err₂, abs(sum(f₂.(x) .* w) - I₂) / abs(I₂))\n",
    "        rule[N] = (x,w)\n",
    "    end\n",
    "    println(\"\\nDone.\\n\")\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "semilogy(Ns, err, \"ro-\")\n",
    "semilogy(Ns, err₂, \"b*-\")\n",
    "xlabel(L\"quadrature order $N$\")\n",
    "ylabel(L\"fractional error in $\\int S(\\lambda) f(\\lambda) d\\lambda$\")\n",
    "legend([L\"f(\\lambda) = \\sin(2\\pi\\lambda/500)\", L\"f_2(\\lambda) = \\sin(2\\pi\\lambda/50)\"])\n",
    "title(\"convergence of solar-weighted Gaussian quadrature\")\n",
    "grid()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Notice that when the integrand $f(\\lambda)$ is rapidly oscillating (or has other \"sharp\" features), you still need to sample it finely enough to capture the features of $f(\\lambda)$. Only after you use a large enough $N$ \\[to roughly fit $f(\\lambda)$ to a polynomial of degree $N$\\] does the spectral convergence \"kick in.\"  (Still, we get 9 digits with just 140 points.)\n",
    "\n",
    "For this $f_2$, even a 99-point quadrature rule is not enough: sampling $f_2(\\lambda)$ at just 99 points clearly leads to [aliasing](https://en.wikipedia.org/wiki/Aliasing) effects in which the function appears to be oscillating at a much lower frequency:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject Text(0.5, 1, 'aliasing of rapidly oscillating $f_2(\\\\lambda)$')"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "λ₂ = range(minimum(λ), maximum(λ), length=10^4) # need a finer grid to plot f₂\n",
    "plot(λ₂, f₂.(λ₂), \"r-\")\n",
    "plot(λ₂, Sinterp.(λ₂), \"k--\")\n",
    "plot(x99, f.(x99), \"bo--\")\n",
    "legend([L\"test integrand $f_2(\\lambda)$\", \"solar spectrum\", \"99-point quadrature\"])\n",
    "xlabel(L\"\\lambda\")\n",
    "title(L\"aliasing of rapidly oscillating $f_2(\\lambda)$\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Integrating from 280–1100nm\n",
    "\n",
    "To [evaluate the efficiency of solar cells](https://www.osapublishing.org/oe/abstract.cfm?uri=oe-15-25-16986), typically $f(\\lambda) = \\lambda A(\\lambda)$ where $A(\\lambda)$ is the absorption spectrum of the photovoltaic device.   However, for silicon solar cells the absorption decays extremely (exponentially) rapidly for longer wavelengths, so there is not much point in integrating beyond 1100nm in many applications.\n",
    "\n",
    "We might therefore want quadrature rules for **integrating from 280–1100nm**, and this is easy to do with our routines above.  Here are 15-point and 99-point quadrature schemes, for example:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjoAAAHJCAYAAACMppPqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzdd1xTZ9sH8F8II6ywZYoMB0PROnCCKKBIVRBx1ImjdbR1tY/j0braqrWtoy21tfpqnVUpbkURRUFbRUUtCm5EAQVRZMlK7vcPnqTGBEgQOBCubz98as45SX6HhHBxr8NjjDEQQgghhKghDa4DEEIIIYTUFSp0CCGEEKK2qNAhhBBCiNqiQocQQgghaosKHUIIIYSoLSp0CCGEEKK2qNAhhBBCiNqiQocQQgghaosKHUIIIYSoLSp0GpH8/HzMnTsX/fr1g4WFBXg8HpYuXarw2LCwMPB4PLkvFxeX+g39hq1bt4LH4yE1NVXl+2ZkZGDp0qW4du1a7QerxrvkbogWLVoETU3NGt1306ZN4PF4Sr0OP/30E7Zt21aj56lKeXk5eDwevvrqqyqPS0lJwZw5c9CxY0cYGxvDzMwMvXr1QmRkpMLjY2Ji4OvrCwsLCxgaGqJ9+/b46aefIBKJ5I49efIkunXrBl1dXVhYWGDixIl4/vy5yudy7tw5TJo0CZ06dYKOjg54PB6ePHmi8Njvv/8eQ4YMgYODA3g8Hvz8/Cp93GfPnmHcuHEwNzeHnp4eevbsiTNnzig8trbOpam5d+8eeDweduzYUauPGx8fj6VLlyIvL69WH7cpo0KnEcnJycHGjRtRUlKC4ODgao/X1dXFX3/9JfO1Z8+eekiq2Pvvv4+//voL1tbWKt83IyMDy5Yt46TQUTdTp07F+fPn6/x56qrQUVZUVBSioqIwbNgw7Nu3Dzt27ICjoyOGDh2KFStWyBx74sQJ+Pv7g8fjYfPmzYiMjISXlxc+/fRTzJ07V+bYmJgYBAYGwtbWFocPH8batWtx4sQJ+Pn5obS0VKWM0dHROH36NFq0aIHu3btXeeyGDRuQlpYGPz8/mJmZVXrc69ev0adPH5w9exY//PADDh48CDMzM/Tv3x/x8fF1di6kdsTHx2PZsmVU6NQmRhoNsVjMxGIxY4yx7OxsBoAtWbJE4bHjx49n+vr69ZiubiUkJDAAbMuWLfX+3Fu2bGEA2MOHD2vl8QoLC2vlcbjw22+/MQAsMTGx2mPbtGnDfH19az1DWVkZA8C+/PLLKo/LysqS/ry8qX///szAwICVlpZKt40YMYLp6emxoqIimWP79u3LTE1NZba99957zMPDg5WXl0u3nT17lgFgGzduVOlcRCKR9N8rV65kANjjx4+rPbaq7+369esZAHbp0iXpttLSUtamTRvWo0ePOjuXpubu3bsMANu+fXuVx6n6817d+6Cm3n5vNyXUotOISLqf6kNsbKy0WXbOnDmwsrKCrq4uevfujcTERLnjDx06hO7du0NPTw+Ghobw9/fHX3/9JXOMoi4gHx8ftG3bFgkJCfDy8oKenh6cnJywatUqiMViaZYuXboAACZMmCD9PlTWbQcARUVF+Pzzz+Ho6AiBQABTU1N07twZu3fvVjm3ItHR0QgKCoKdnR0EAgFatmyJKVOmyDX5L126FDweD1evXkVoaChMTEzg7Oxc6eNev34dPB4P+/fvl267ePEieDwe2rdvL3NsYGAgunbtKrNt9+7d6Natm/R8AgICcP36dZljFHVdFRcXY/bs2bC0tISenh58fHxw7do12NnZYfLkyXI58/LyMGXKFJiZmcHMzAyhoaF4+vSpdL+dnR1u376NmJgY6evVsmVL6f5Xr17hs88+g6OjI7S1tWFnZ4c5c+agqKhI5nlevXqFyZMnw9TUFAYGBggMDMS9e/cq/f69SdK9+zZPT08UFBQgNzdXuk1LSwva2toQCAQyxxobG8tse/ToERITEzF27Fjw+Xzpdm9vbzg7O8u8bsrQ0FD+I1jZY/fv3w93d3fpzwxQcX6jR4/GhQsX8OzZMwCqnYuky/LcuXNVvu5AxWsfHByMgwcPon379hAIBHBzc8Px48cBAJs3b4aLiwv09fXRrVs3XL16VanzunDhArp37w6BQABbW1ssXLgQv/zyi0x3X1Xdmm+/l589e4Zp06bB1dUVBgYGsLS0hK+vr8LWzvT0dISGhsLQ0BDGxsYYNWoUsrKy5I4bM2YMjI2Ncf36dfj7+8PQ0BD9+vUDUNFqOHjwYNjZ2UFXVxetWrXC9OnTkZOTI73/okWLsGDBAgBA8+bNpT878fHxKp2b5PWKiYlBWFgYLCwsoKenh/LycgDA7du3MXLkSDRr1gw6Ojpwc3PDhg0blHodGiMqdNTY69evYWVlBT6fDzs7O3zyySd48eKFSo/x3//+Fw8ePMCmTZuwadMmZGRkwMfHBw8ePJAes2vXLgQFBUEoFGL37t3YvHkzXr58CR8fH7mmckWePn2K0aNHY8yYMTh06BAGDBiABQsWSPu+O3bsiC1btgCo+CCQdMMp+gUsMWfOHGzYsAEzZsxAVFQUtm/fjmHDhsl8qLxL7vv376N79+7YsGEDTp48icWLF+PixYvo1asXysrK5I4PCQlBy5YtsW/fPvzyyy+VPq6HhweaNWuGU6dOSbedOnUKurq6+Oeff6S/pMrKynDu3DmZcRrLly/H6NGj4eHhgX379uH3339Hbm4uevXqhdu3b1d5PuPGjcOPP/6IyZMn4+DBgwgKCkJQUFClzecTJ06Enp4edu/ejVWrViEmJgbjxo2T7j98+DBatGiBLl26SF+viIgIAEBBQQG8vLywfft2zJo1C8ePH8fnn3+OzZs3Izg4GIwxAIBYLMagQYOwc+dOzJ07F/v370fnzp3x/vvvV3ku1Tlz5gwsLS1lun+mTp2KoqIizJo1CxkZGcjNzcXWrVtx6NAhma6rpKQkABWv09vatWsn3c+lpKQkhfkk227evCk97s3tb6rsXKp73SWuXLmCxYsXY8GCBYiMjISBgQGCg4OxePFibNu2DatWrcKOHTuQk5ODgQMHori4uMpz+ueff+Dn54eCggL8/vvv2LBhAxISErBy5crqvyGVyMnJAZ/Px7Jly3D06FFs3rwZ9vb28Pb2RlxcnPS4oqIi9O3bFzExMfjmm2+wZ88emJmZ4YMPPlD4uMXFxQgKCoKfnx8OHjyIJUuWAKgY09OzZ09s2LABJ06cwKJFixAfHw9vb29pATJ16lRMnz4dQMUfYZKfnbf/yFFWWFgY9PT0sGPHDuzbtw98Ph9JSUnw9PRESkoK1qxZgyNHjqB///745JNP8PXXX9foeRo8rpuUSM1U13W1Zs0atmbNGnby5El28uRJtnDhQqanp8dcXFxYfn5+tY9/5swZBoB17NhRpvk/NTWVaWlpscmTJzPGKprTbWxsWLt27WSa1vPz81mzZs1kmsoVdQH17t2bAWAXL16UeX43NzfWv39/6W1Vu67atm3LgoODK93/rrnfJBaLWVlZGXv06BEDwA4ePCjdt2TJEgaALV68WKncjDE2cuRI1rp1a+ltHx8fNnXqVCYUCtnOnTsZY/92L5w+fZoxxtjDhw8Zn89ns2fPlnmsvLw81qxZMzZq1CjptoULFzI+ny+9ff36dQaALVy4UOa+27dvZwDYpEmTpNskXVczZsyQOXbFihUMAMvKypJuq6x75csvv2R8Pp9dvXpVZvsff/zBALCTJ08yxhg7fPgwA8DCw8Nljlu2bJlSXVeKbNiwQeFjMsbYuXPnmLW1NQPAADBNTU22Zs0amWN+//13BoAlJCTI3X/ixIlMT09P5UwSqnRZVNV1paGhwT7++GO57efOnWMA2N69exljqp2LKq+7ra0t09PTYxkZGdJtly9fZgCYra2tTBdKREQEA8COHTtW5fkOHTqU6evryzxPeXk5a9Wqlcz3rKpuTVtbW5n38tvKy8tZWVkZ6927Nxs2bJh0+48//sgAsKNHj8ocP2HCBLmuq9GjRzMAbNu2bVWej+Qz4/79+3KPXdn7QJVzk7xeEydOlDvW19eX2dvbs7y8PJntU6dOZbq6uiw3N7fK7I0RteioqdmzZ2P27Nnw9/eHv78/vvrqK2zbtg0pKSn47bffpMeVl5fLfLH//TUtMWrUKJnm/xYtWqBHjx7SGRy3b99GRkYGxo4dK9O0bmBggKFDh+Lvv/+W6454m5WVFTw9PWW2eXh44NGjRzU+f09PTxw/fhzz589HbGwsXr9+LbP/XXNnZWVh6tSpaN68OTQ1NaGlpYUWLVoAAJKTk+WOHzp0qMxtxpjc917C19cXd+7cwePHj1FUVIQLFy5gwIAB8PHxQXR0NIB/W3l69OgBoGLgrUgkwrhx42QeU1dXF15eXoiNja30XM6ePQsAGD58uMz24cOHV9pdMnjwYJnbklaBtLS0Sp9H4siRI2jfvj3atWsnkzUgIAAApFkl77FRo0bJ3P/t28o6cuQIZsyYgZEjR0r/apZISEjA0KFD4enpiSNHjuD06dOYO3cu5s+fLzdwGUClXchvbn/79ZV8Sbpk61JVXdxv71PmXCSUfd07deokM+nA1dUVANC3b1/o6urKba/uZ/3MmTPw9/eHhYWFdBufz5d7z6oqPDwc7733HgQCgfTn+OzZszI/w2fOnIGxsTECAwNl7lvV+zAkJERu27Nnz/DRRx/Bzs5O+lySbmxFnxm14e3PncLCQsTGxmLo0KHQ1dWVeV8GBgbi9evXuHTpUp1k4VLN5piSRmnIkCHQ19fH33//Ld2mpaUlc8yWLVsQFhYmvW1lZSX3OFZWVtJxH5KuIEUzqWxsbCAWi/Hy5Uvo6elVmkvRDBIdHR254kQVP/zwA+zs7LBnzx588803EAgE6N+/P7799lu0atXqnXKLxWL069cPGRkZ+OKLL9CuXTvo6+tDLBajW7duCnO//TwxMTHw9/eX2fb48WPY2dlJu6NOnToFa2triMVi+Pj44NGjR1i9erV0n5eXF3R0dABA2qX13nvvKfx+aGtrV/q9knwvLC0t5e5jYmKi8D5vv2aSHMq8Zs+ePUNqaqrce09CMs4pJycHAoEAxsbGMvsVvSerc+zYMYSGhmLAgAEKZ4JNmzYNdnZ2iIyMlBZ3ffr0AQAsXrwYY8aMgb29vfS83+wClXjx4gVMTU0BVBQ5lZ2fr6+vTNdkbTM1Na00n2Q/AKXP5U3Kvu5v31fy/qtse3VdVy9fvqz0s6imVq9ejXnz5mH69On46quvYG5uDj6fL+2ul8jJyVHpuYVCIfT19WW2iUQi+Pn5ITs7G4sWLULbtm2hr6+P0tJS9OrV650+66ry9ufO8+fPIRKJsHbtWqxdu1bhfdRxaQEqdJoYxpjMX+kJCQky+x0dHWVuvz3QULJN8oEn+X9mZqbccRkZGdDQ0Kj0l2Vd0tfXx7Jly7Bs2TI8e/ZM2rozaNAgpKSkvFPupKQkXL9+HVu3bsX48eOl26saJPv2X8ddu3aV+95LCg0HBwc4OTnh1KlTsLKyQteuXSEUCuHr64sZM2YgISEBCQkJMi0N5ubmAIADBw7A1ta22ud/k+R78ezZM5lip7S0FC9fvqz0fjVlbm4OY2NjmZbFN0n+ajczM0NxcTFyc3Nlih1F78mqHDt2DCEhIfD19cW+ffsUFiDXr19HWFiYXAtWly5dIBKJkJycDHt7e7Rr1w5AxZgRySBTiX/++Qdt27YFAGhqasq9vhJCoVCl/Kpq164d/vnnH7ntkm3u7u7S4yTbqzqXhsDExKTSz6I38fl8aGlpoaSkRGY7Y0xufOKOHTvg5+eH8PBwme1vj0szMzOTG9Cv6LklFP2sXb9+HUlJSdixYwdGjx4t3Z6SkqLwMRRR5dwqy2JqagoNDQ1MmDABU6dOVXgfJycnpTM1FlToNCEREREoKipCt27dpNs6d+5c5X12796NOXPmSH9gHj16hAsXLkgHILZp0wa2trbYtWsXPv/8c+lxhYWF+PPPP6Uzmt6VKi0Gb7O0tERYWBiuX7+OdevWoaio6J1yS46VZJL49ddflc5kaGhY5fdeMpDR0tJS2gzu5uYGGxsbLFq0COXl5TIDkQMCAsDn83H//n0EBQUpnQMAevfuDQDYs2ePzMDUvXv3vlM3S2WtcgMHDsR3330HCwsLaXefIn369MGaNWuwa9cuma6mXbt2KZ3h+PHjCAkJgY+PDyIjIytt2bK2tkZCQgLEYrFMsSOZgWdnZwcAsLe3R8eOHaUDqSWzleLj43H//n3Mnz9fet/qfrbqypAhQzBjxgxcuXIFnTp1AlDRwrRz50707NlTWsyqci5c69OnD6KiopCdnS0thEUiEfbu3StzHI/Hg729PW7cuCGzPTo6Wu69yOPx5H6GExMTkZCQIPMHX58+fRAZGYljx47JdF+p8j5U5TOjss86Vc6tMoaGhvD29kZiYiLat29faaujuqFCp5E5fvw4CgsLkZ+fDwC4deuWdDZLYGAg9PT08OjRI4waNQojR45Ey5YtwePxcPbsWaxbtw7u7u5VzlZ6W1ZWFoYMGYIPP/wQr169wpIlSyAQCKRTIDU0NLB69WqMHj0aAwcOxJQpU1BSUoJvv/0Wubm5WLVqVa2ct7OzM3R1dbFz507pdFAbGxvY2NgoPL5r164YOHAgPDw8YGJiguTkZGzfvl2mgKlpbhcXFzg7O2P+/PlgjMHU1BSHDx+Wjp+pDb6+vti4cSOePXsmM+3T19cX27dvh7m5OTp06CDd7uzsjCVLlmD+/Pm4d+8e+vfvD2NjYzx9+hSXLl2CkZERFi9erPC5PDw8MGzYMHzzzTfg8Xjo3bs3kpKSsHbtWhgaGqo0BfpN7dq1w59//om9e/fC0dERurq6aNu2LebMmYP9+/fD29sbs2bNQrt27SASiZCWloaTJ09i3rx56Ny5MwIDA9GzZ0989tlnyM/PR8eOHREfH4/t27cr9fxnz55FSEgIbG1tMX/+fLllEdzd3WFoaAigYkzbnDlzEBQUhMmTJ0NPTw/R0dFYu3Yt+vfvL20FASreN/3798eIESMwbdo0PH36FPPmzUP79u0VzkCqSlZWFs6dOwfg31lQx44dg6mpKSwtLeHl5SU9NiEhQTqWJT8/H1lZWdKffU9PT9jb2wMAJk+ejA0bNmDo0KFYuXIlLCws8OOPP+L+/ftyrWi1eS516YsvvsDRo0fh6+uLRYsWQSAQ4KefflLY5TV27FgsX74cS5cuhbe3N5KSkhAeHi59rSUGDhyIlStXYvny5ejVqxdSUlKwfPlyODg4yBw3YcIErF+/HmPGjMFXX32Fli1b4vDhw4iJiVE6v7u7OxwcHDB37lyUl5fD2NgYhw4dUvgYkpa2devWYcyYMdDS0oKLiwsMDAyUPreq/PDDD/Dy8oK3tzemTp0KBwcH5OXl4e7duzh69KhK59VocDkSmqiuRYsW0lkhb39JZgW9ePGCDRkyhDk4ODBdXV2mra3NWrVqxebOnav0iHrJrKvt27ezGTNmMAsLC6ajo8O8vLzY5cuX5Y4/cOAA69q1KxMIBExfX5/5+vqy8+fPyxxT2awrd3d3uccbP348a9Gihcy23bt3MxcXF6alpVXljDPGGJs/fz7r3LkzMzExYTo6OszJyYnNnj2bPX/+vFZy37p1i/n7+zNDQ0NmYmLChg0bxtLS0uRySWZdZWdnV5pVkefPnzMej8eEQiErKyuTbpfMlBk+fLjC+0VGRrLevXszoVDIdHR0mIODAxs2bJh0dhZj8rOuGGPs9evXbObMmczCwoIJBALWo0cPdvHiRWZgYMD+85//SI+rbMHA6OhoBoDFxcVJtz148ID5+/szAwMDBoA5OztL9+Xn57OFCxeyNm3aMG1tbWZkZMQ8PDzYnDlzZGbWvHjxgk2YMIEZGxszPT091q9fP3br1i2lZl0tXLiw0p+Vt7MyxtjevXtZz549mZmZGdPX12fu7u7s66+/VrjgW1RUFPP09GQCgYCZmZmxsLAwmdzKknzfFH29PatKMqNH0dfbi9ZlZmaysWPHMlNTUyYQCFj37t1ZTEyMwgzKnIsqr7utrS0LCgqSOU4yY2jmzJky2yWL7q1du7ba71VcXBzr2rUr09bWZlZWVmzevHns559/lpuhVFxczD7//HNmZ2fHdHV1WZ8+fdiNGzfkZiYVFxezOXPmMBsbGyYQCFinTp3YoUOH2OjRo2Xeq4wxlpaWxkJCQpi+vj4TCoVs2LBhLD4+XuGsKyMjI4X5k5KSmJ+fn/QzY8SIESw1NVXuvSwWi9ncuXOZtbU109DQkPn+Kntu1S3sef/+fRYWFsZsbW2ZlpYWs7CwYD179mQrV66s9nVojHiMvTXNhhBUzHzp06cP9u3bh9DQUK7jEA6cO3cOvXv3xp49e955dgshdWHTpk348MMPpQP5CVGEuq4IIThx4gQuXbqETp06QSAQ4Nq1a1i1ahVcXFxUHvNDCCENCRU6hBAYGhoiKioKa9euRX5+PszNzfH+++9j5cqVcgMoCSGkMaGuK0IIIYSoLVoZmRBCCCFqiwodQgghhKgtKnQIIYQQoraa9GBksViMjIwMGBoaVrlEPiGEEEIaDsYY8vPzYWNjU+2ipk260MnIyEDz5s25jkEIIYSQGlBmDaUmXehIls1+/PhxnV9ojxBCCCG1Iy8vD82bN1fq8hdNutCRdFcJhUIqdAghhJBGRplhJzQYmRBCCCFqiwodQgghhKgtKnQIIYQQorao0CGEEEKI2qJChxBCCCFqiwodQgghhKitRl/oPH78GD4+PnBzc4OHhwf27dvHdSRCCCGENBCNfh0dTU1NrFu3Dh06dEBWVhY6duyIwMBA6Ovrcx2NEEIIIRxr9IWOtbU1rK2tAQDNmjWDqakpXrx4QYUOIYQQQrjvujp37hwGDRoEGxsb8Hg8HDhwQO6Yn3/+GY6OjhAIBOjUqRPi4uIUPtbly5chFovp+lWE1BKRWITY1Fjs/mc3YlNjIRKLuI5ECCEq4bzQKSwsRPv27fHTTz8p3L9nzx7MmjULCxcuRGJiIry8vDBgwACkpaXJHJeTk4Nx48Zh48aN9RGbELUXmRwJh/UO6PN7H4yKHIU+v/eBw3oHRCZHch2NEEKUxmOMMa5DSPB4POzfvx/BwcHSbV27dkXHjh2xYcMG6TZXV1cEBwdj5cqVAICSkhL4+/vjww8/xNixYyt9/JKSEpSUlEhvSy4K9urVK7rWFalXIrEIcWlxyMzPhLWhNbzsvcDX4HMdSyoyORKhe0PBIPvxwEPFdWUihkcgxDWEi2iEEIK8vDwYGRkp9fub8xadqpSWluLKlSvo16+fzPZ+/frhwoULAADGGMLCwtC3b98qixwAWLlyJYyMjKRf1MVFuNDQW0pEYhFmRs2UK3IASLfNippF3ViEkEahQQ9Gfv78OUQiESwtLWW2W1pa4unTpwCA8+fPY8+ePfDw8JCO79m+fTvatWsn93gLFizAnDlzpLclLTqE1JfKWkrS89IRujf0nVtKGGMoEZUgryQP+SX5Ff8vzZf5t2Sf9N9vbMsryUNWYRaeFT6r/DnA8DjvMb7/63t80PYD2AntlLqCMCGEcKFBFzoSb3+IMsak23r16gWxWKzU4+jo6EBHR6fW8xGijOpaSnjg4ZNjn6C5sDmKyorkCpDqihTJv8vF5fVyPvNOzcO8U/NgqG0INws3uFm4wd3CXfpveyN7KoAIIZxr0IWOubk5+Hy+tPVGIisrS66Vh5CGLi4tDk/ynlS6n4EhsyATnps8a+X5DLQNYKhtCEMdQwh1hDDU/t//dQwh1K74v8y2/x1z98VdfHzs42of315oj4yCDOSX5uNi+kVcTL8o9/yu5q5yBVAL4xbQ4DXoXnNCiBpp0IWOtrY2OnXqhOjoaAwZMkS6PTo6GkFBQRwmI0Q5YibGjWc3EH0/GttubFPqPsYCY1gZWCkuUiorXN7ap6+lX+PBzX0d+2Jl/Eqk56UrbH3igQc7oR0ezHwAERPhbs5d3Mq+hVvZt3Az+yZuZd/CnZw7KCgtQEJGAhIyEmTur6elJ1cAuTdzh4OxwzsXQA19kDchpP5xXugUFBTg3r170tsPHz7EtWvXYGpqCnt7e8yZMwdjx45F586d0b17d2zcuBFpaWmYOnUqh6kJqVx6XjqiH0Qj+kE0Tj04hazCLJXuv3/Efvg4+NRNOCXwNfhYH7AeoXtDwQNPptiRzLpaF7AOfA0++ODDvZk73Ju5yzxGmagM917ckyuAbufcRlFZEa5kXsGVzCsy99HV1IWLuQvcm7nDzdxNWgA5GjsqVaxEJkdiZtRMmVYzO6Ed1gespxlihDRhnE8vj42NRZ8+feS2jx8/Hlu3bgVQsWDg6tWrkZmZibZt22Lt2rXw9vZ+5+dWZXoaIZUpLC3E2UdncfL+SUQ/iMat7Fsy+/W19OHj4ANfR198c/4bZBVmVdlS8nDmwwbRCqGocGgubI51AetqXDiUi8tx/8V9meLnVvYtpDxPQYmoROF9dPg6CgsgJxMnaGpoSrPSdHhCmg5Vfn9zXuhwiQodUhMisQhXM68i+kE0Tt4/iQuPL6BMXCbdzwMPnW06o59zP/g7+aN78+7Q5msD+PcXMgCFLSUN7RdyfXUFlYvL8fDlQ7kCKPl5MorLixXeR5uvjTZmbeBq4Yqoe1HIK8lTeFxDKyAJIe+OCp1qhIeHIzw8HCKRCHfu3KFCh1QrNTcV0fcruqNiHsbgxesXMvsdjB3g7+SPfs790NexL0x1TSt9rLpoKVFXIrEIqbmpMgXQzeybSM5Oxuvy1yo91pnxZzjtEiSE1B4qdJRELTqkMnkleTjz8Iy0O+rui7sy+4U6QvR17CstbpxNnFWaSk2DZt+NmInxKPcRbmbfxK5/dmF30u5q7zPWYywWei1Ea7PWNO2dkEaOCh0lUaGj3lQpJsrF5biUfkla2Fx8chEi9u/Kv3weH93susHfyR/+zv7wtPWUjg8h3IpNjUWf3+XH+VXGwdgBAc4BCGgZgL6OfWGoY1iH6QghdYEKHSVRoaO+qhjb1i0AACAASURBVJuBwxjDvRf3pONszqSekRvj0cq0lbTFxsfBB0YCo/o+DaIEkVgEh/UOVU6HN9IxQkfrjoh/HI9SUal0n6aGJno274mAlhWFT3vL9tTaQ0gjQIWOkqjQUU9VzcBhYPBz9MPdF3fx6NUjmf2muqbwdfSVtto4GDvUY2ryLpQd5F1YWojY1FhE3YtC1P0o3HtxT+ZxrAys0N+5PwJaBsDfyR9memb1dxKEEKVRoaMkKnTUj+Sv+6pWIJbQ0tBCT/ueFYWNkz86WnekcTKNWE0Ged97cQ8n7p1A1P0onH54GkVlRdJ9PPDgaespbe3pYtOF3h+ENBBU6CiJCh31o+x4jZW+K/GJ5ycw0Daoh1SkvrzLIO+S8hLEp8VLW3uSspJk9psITODv7I8A5wD0b9kfNoY2dXEKhBAlUKGjJCp01M/uf3ZjVOSoao/bFbILH7T7oB4SkcbqSd4TnLx/ElH3ohD9IBq5xbky+z0sPaSDmnva95SulUQIqXtU6CiJCh31o2yLDq2pQlQhmZUXdS8KUfeicDnjssxYIANtA/R17Ctt7XEyceIwLSHqjwodJVGho34ev3oMx/WOMlPD30Sr5JLakF2YjegH0Yi6F4UT90/IXc+stVlr6aBmHwcf6GnpVfl4tK4SIaqhQqcatDKyenpW8Aw+v/sg5XkKAFR6QcqGdpkF0riJmRjXn16Xju05n3ZeptDW4evAu4W3dFCzq7mrzBR2uhgpIaqjQkdJ1KKjPp4XPUef3/sgKSsJzYXNsaDXAqyIX0GXWSD17lXxK5x+eFpa+KS9SpPZ31zYXFr0FJYWYvyB8XQxUkJURIWOkqjQUQ8vX7+E7zZfJD5NhLWBNc6GnUUrs1bUHUA4xxhDyvMUadFzNvVspVdpfxt1sxJSOSp0lESFTuOXV5IH/+3+uJR+Cc30myF2fCxcLVy5jkWIQkVlRTj36Byi7kUhMjkSj/MeV3sfGjhPiDxVfn9r1FMmQmpdQWkBAncG4lL6JZjpmuHU2FNU5JAGTU9LDwEtA7AuYB2+8ftGqfscuXMEr8tUu1I7IeRfVOiQRqmorAiDdg/C+cfnYSwwxsmxJ9HOsh3XsQhRmrWhtVLHff/X97D41gLD9w3HH0l/yF2TjRBSNeq6oq6rRqe4vBiDdw9G9INoGGob4tS4U/C09eQ6FiEqqe5ipEDF+jzGOsZ4kv/voHptvjb8nfwR4hqCwW0Gw1zPvL4iE9JgUNcVUVulolKE7g1F9INo6Gvp4/jo41TkkEaJr8HH+oD1AP6dZSXB+99/vwf/jrTZaUj4MAELei1Aa7PWKBWV4ujdo5h0aBIsv7NEn9/74MeLPyp1fTdCmiJq0aEWnUajTFSGEREjsD9lPwSaAhwffZwGaZJGT5WLkTLGkPw8GZHJkYhMjkTi00SZ/Z62nghxCUGIawhambWql/yEcIFmXSmJCp3Go1xcjjGRY7Dn5h5o87Vx+IPD6Ofcj+tYhNSKmi6F8PDlQ+xP2Y/I5EhceHxBpgusbbO20qLHw9JDZpFCQho7KnSqQSsjNy5iJkbYgTBsv7EdWhpa2D9iP95v/T7XsQhpUJ4WPMXBlIOITInE6YenUS4ul+5zMnGSFj1d7bpCg0ejFkjjRoWOkqhFp+ETMzGmHJ6CTYmbwOfxsW/YPgxxHcJ1LEIatJevX+LInSOITIlE1L0oFJcXS/dZG1gj2CUYIa4h6N2iN7T4WhwmJaRmqNBREhU6DRtjDJ8e/xThCeHQ4GlgV8gujGg7gutYhDQqhaWFFQsUpkTiyJ0jMtPTTQQmGNxmMEJcQ+Dv5A9dLV0OkxKiPCp0lESFTsPFGMPnJz/Hmr/XSGefjG0/lutYhDRqJeUlOP3wNPan7MeBlAPILsqW7tPX0kdgq0CEuIYgsFUghDqKPxPp0iqkIaBCR0lU6DRMjDEsPL0QK+NXAgB+G/QbJneczHEqQtSLSCzC+cfnpTO43rwchTZfG35OfghxqVirx0LfAgBdaZ00HFToKIkKnYZp+dnlWBK7BADw04Cf8LHnxxwnIkS9McZwJfOKtOi5nXNbuk+DpwHvFt5wNnbG/137P7rSOmkQqNBREhU6Dc838d9gfsx8AMCafmswu/tsjhMR0vQkZ/9vrZ6USFzNvFrt8XSldVLfaGVk0iit/WuttMhZ0XcFFTmEcMTVwhULvRfiykdX8HDmQ0zvPL3K4xkYHuc9RlxaXD0lJER5VOiQBuHnhJ8x5+QcAMCS3kuwwGsBx4kIIQDgYOyAXva9lDo2Mz+zjtMQojoqdAjnNl/djI+PVYzDmd9zPpb0XsJxIkLIm5S90rqyxxFSn6jQIZzafn07Pjz8IQBgVtdZWOG7gpaqJ6SB8bL3gp3QTu7io2+yMrCCl71XPaYiRDlU6BDO7L25F2EHw8DAML3zdKzpv4aKHEIaoKqutC4hEotk1uUhpKFokoVOeHg43Nzc0KVLF66jNFkHUg5g1J+jIGZiTHpvEn4M/JGKHEIasBDXEEQMj4Ct0FZmu42hDSz1LZFdlI0BOwfIrLxMSENA08tpenm9O3b3GIL/CEaZuAxjPcZiS9AWmpJKSCOhaGXk1NxU9Pi/HsgqzIKvoy+OjjoKHU0drqMSNUbr6CiJCp36F30/GoN2D0KJqATD3YdjZ8hOaGpoch2LEPKOrmRcQe+tvVFYVoiRbUdiZ8hOuko6qTO0jg5pkM6mnkXQH0EoEZUg2CUYO4bsoCKHEDXRyaYTIkdEQlNDE38k/YHPTnyGJvx3NGlA6LcMqRNvN2/zeXy8v+t9vC5/jcBWgfhj6B/Q4mtxHZMQUov6OffDlqAtGLt/LNZdXAdboS0+7/E517FIE0eFDql1ii78xwMPDAz+Tv74c/if1H9PiJoa4zEGTwue4j/R/8F/ov8DKwMrjPEYw3Us0oRR1xWpVZHJkQjdGypT5ACQXghwQocJEGgKuIhGCKknn3X/DLO7VVzCZcLBCTh5/yTHiUhTRoUOqTUisQgzo2bKXd1Yggce5p2aB5FYVM/JCCH1icfj4bt+32Fk25EoF5dj6N6huJJxhetYpImiQofUmri0OLmWnDfRhf8IaTo0eBrYGrQVvo6+KCgtQOCuQNx/cZ/rWKQJokKH1BplL+hHF/4jpGnQ0dRB5IhIdLDqgKzCLPTf0R9ZhVlcxyJNDBU6pNbQhf8IIW8T6ghxfPRxOBo74v7L+wjcGYiC0gKuY5EmhAodUmuqu/AfDzw0FzanC/8R0sRYGVghakwUzPXMcSXzCobuHYpSUSnXsUgTQYUOqTWSC/8pGowsKX7WBayjyz0Q0gS1NmuNo6OOQk9LDyfvn8SkQ5MgZmKuY5EmgAodUqsGtR4EE4GJ3HY7oR0ihkcgxDWEg1SEkIbA09YTEcMiwOfxsePGDiw4tYDrSKQJaJILBoaHhyM8PBwiEU1zrm2Hbh/Cy+KXsNCzwM6QnXhe9Fx64T9qySGEDGg1AJsHb0bYwTCsvrAa1obWmNVtFtexiBqji3rSRT1rle82X5x+eBoLvRbiq75fcR2HENJArYpfhQUxFS06u4fuxsi2IzlORBoTuqgn4UTK8xScfngaGjwNfNTpI67jEEIasHk95+FTz08BAOP2j8Pph6c5TkTUFRU6pNb8cvkXAMDA1gNhb2TPcRpCSEPG4/Gwtv9aDHMbhjJxGYL/CMa1p9e4jkXUEBU6pFYUlhZi67WtAIDpnadzG4YQ0ijwNfjYNmQbfBx8kF+ajwE7B+Dhy4dcxyJqhgodUit2J+3Gq5JXcDZxhr+zP9dxCCGNhEBTgAMjDsDD0gNPC56i/47+yC7M5joWUSNU6JB3xhhDeEI4AGBa52nQ4NHbihCiPCOBEY6PPg57I3vcfXEXA3cPRGFpIdexiJqg30jknV1Mv4hrT69BoClAWIcwruMQQhohG0MbnBhzAqa6priUfgnDI4ajTFTGdSyiBqjQIe/s54SfAQAj246EmZ4Zx2kIIY2Vi7kLjnxwBLqaujh29xg+OvIRmvAKKKSWUKFD3snzoufYc3MPABqETAh5d92bd8feYXvB5/Gx9dpWLDq9iOtIpJGjQoe8ky2JW1AqKkUn607oYtuF6ziEEDUwsPVA/DrwVwDAivgV+OnSTxwnIo0ZFTqkxsRMjA2XNwAApneh1hxCSO2Z1HESvuzzJQBgxvEZiLgVwXEi0lhRoUNq7MS9E3iY+xDGAmNavp0QUusWei3EtM7TwMAwOnI0YlNjuY5EGiEqdEiN/Xy5YhDyhA4ToKelx3EaQoi64fF4+HHAjwhxDUGpqBRBfwThxrMbXMcijQwVOqRGUnNTcfTOUQDA1M5TOU5DCFFXfA0+dobshJe9F/JK8jBg5wA8yn3EdSzSiFChQ2rk18u/goHB38kfrc1acx2HEKLGBJoCHBx5EO4W7sjIz0DAzgDkFOVwHYs0ElToEJWVlJdgU+ImADQImRBSP0x0TRA1Jgp2QjukPE/BoN2DUFRWxHUs0ghQoUNUFnErAs+LnsNOaIeBrQdyHYcQ0kTYCe0QNToKxgJj/PXkL4yMGIlycTnXsUgD1yQLnfDwcLi5uaFLF1r3pSYkU8o/6vgRNDU0OU5DCGlK3Ju54/AHhyHQFODwncOYdmQarZ5MqsRjTfgdkpeXByMjI7x69QpCoZDrOI3C9afX0eHXDtDU0ETarDRYG1pzHYkQ0gQdSDmAoXuHQszEWOy9GMv6LOM6EqlHqvz+bpItOqTmJK05Ia4hVOQQQjgT7BKM8MBwAMDyc8vxy+VfIBKLEJsai93/7EZsaixEYhHHKUlDQC061KKjtFfFr2C7xhaFZYWIHR+L3g69uY5ECGnilpxZguXnloMHHkx1TZHz+t/ZWHZCO6wPWI8Q1xAOE5K6QC06pE5sv7EdhWWFcLNwg3cLb67jEEIIlvosha+jLxiYTJEDAOl56QjdG4rI5EiO0pGGgAodohTGGH5OqFgJeXrn6eDxeBwnIoSQimvu3X5+W+E+hooOi1lRs6gbqwmjKTNEKWcfnUXy82Toa+ljbPuxXMchhBAAQFxaHJ7kP6l0PwPD47zHCN0bii62XWBjaCP9sjW0hbHAuN7+cBOJRYhLi0NmfiasDa3hZe8Fvga/Xp67KaNChyhF0poz1mMshDo0nokQ0jBk5mcqddyB2wdw4PYBue0CTYFM8WNjYCN7+39fhjqG75QzMjkSM6Nm4knev0UZjSGqH1TokGpl5mdif8p+AMC0LtM4TkMIIf9Sdvbn6LajoaWphYz8DOnXi9cvUFxejAcvH+DBywdV3t9A26Dagsja0FrhBY4jkyMRujdU2pUmIRlDFDE8goqdOkSFDqnWpqubUC4uR8/mPeFh6cF1HEIIkfKy94Kd0A7peelyhQQA8MCDndAOvw/5Xa6bqLi8GJn5mTLFT0Z+BjIKZG/nleShoLQAd3Lu4E7OnSrzGAuMZYofK30rbLyyUWE2BgYeeJgVNQtBbYKoG6uOUKFDqlQuLsevV34FQNe1IoQ0PHwNPtYHrEfo3lDwwJMpKHioGHuzLmCdwiJCoCmAo4kjHE0cq3yOgtKCagui9Lx0vC5/jdziXOQW5+JW9i2l8kvGEMWlxcHHwUf5EydKo0KHVOnw7cNIz0+HhZ4FhroO5ToOIYTICXENQcTwCIVjYNYFrHvnbiEDbQO0MmuFVmatKj2GMYa8kjy5YuhM6hmcuH+i2udQdqwRUR0VOqRKP1+uGIQ8ueNk6GjqcJyGEEIUC3ENQVCbIM5mNfF4PBgJjGAkMIKrhat0e1e7rkoVOrTSfN2hQodU6vbz2zj14BR44GFKpylcxyGEkCrxNfgNrvunujFEAMDn8SEWi+s5WdNBCwaSSv1y+RcAwMDWA9HCuAXHaQghpPGRjCEC/h0z9DYRE8F/hz+WnFmCcnF5fcZrEqjQIQoVlRVh6/WtAGgQMiGEvAvJGCJboa3M9ubC5tgRsgMTOkyAmImx/Nxy+Gz1waPcRxwlVU90UU+6qKdC/5f4f5h0aBKcTJxw99O70OBRTUwIIe+iqpWRd/+zG1OOTEF+aT6MdIzw26DfMMx9GMeJGy66qCd5J4wxhCeEAwCmdppKRQ4hhNQCyRiiD9p9AB8HH5mB0h+0+wDXpl5DV9uueFXyCsMjhuOjwx+hqKyIw8TqgX6DETkJGQm4mnkVOnwdTHhvAtdxCCGkSXAycULchDgs6LUAPPDw29Xf0HljZ1x/ep3raI0aFTpEjuS6ViPajoC5njnHaQghpOnQ4mthhe8KRI+NhrWBNZKfJ6Prpq748eKPaMIjTd4JFTpERk5RDv5I+gMAML0zDUImhBAu+Dr54vrU63i/1fsoEZVgRtQMBP0RhOdFz7mO1uhQoUNkbLm2BSWiEnS07ghPW0+u4xBCSJNloW+Bwx8cxg8BP0Cbr43Ddw6j/S/tcfrhaa6jNSpNstAJDw+Hm5sbunTpwnWUBkXMxNhweQOAitYcHk/xmg+EEELqB4/Hw6ddP8WlyZfgYu6CjPwM+G3zw8KYhSgTlXEdr1Gg6eU0vVwq6l4UBuwcACMdI6TPSYe+tj7XkQghhPxPYWkhZkXNwqbETQCAbnbdsCtkV7UXJVVHNL2c1IikNSesQxgVOYQQ0sDoa+vjt8G/YW/oXhjpGOHvJ3+jw68dpOMqiWJU6BAAwKPcRzhy5wgAYFrnaRynIYQQUplh7sNwfep19GjeA3klefjgzw8w8eBEFJQWcB2tQaJChwAANl7ZCDETw9fRF23M23AdhxBCSBVaGLfA2bCz+ML7C/DAw5ZrW9BpYyckZiYCqFiFOTY1Frv/2Y3Y1FiIxCKOE3OHxujQGB2UlJfAfp09sgqz8OfwPxHiGsJ1JEIIIUqKTY3FmMgxSM9PhzZfG6PbjUb0g2g8yXsiPcZOaIf1AevV5vOdxugQlUQmRyKrMAs2hjYY3GYw13EIIYSowMfBB9enXkewSzBKRaXYcm2LTJEDAOl56QjdG4rI5EiOUnKHCh2Cny9XrIQ8pdMUaGpocpyGEEKIqsz0zLAvdB+MBcYK9zNUdN7MiprV5LqxqNBp4m48u4H4tHhoamhicsfJXMchhBBSQ/GP45FbnFvpfgaGx3mPEZcWV4+puEeFThO3IaFiSnmwSzBsDG04TkMIIaSmMvMza/U4dUGFThOWV5KHHf/sAEDXtSKEkMbO2tC6Vo9TF1ToNGE7buxAQWkBXMxd4OPgw3UcQggh78DL3gt2QjvwoPjyPTzw0FzYHF72XvWcjFtU6DRRjDH8nFAxCJmua0UIIY0fX4OP9QHrAUBhscPAsC5gHfga/PqOximVCx0nJyfk5OTIbc/NzYWTk1OthCJ1Ly4tDjezb0JPSw/j2o/jOg4hhJBaEOIagojhEbAV2srta6bXDANbD+QgFbdULnRSU1MhEslPTSspKUF6enqthCJ1T9KaM6bdGBgJjDhOQwghpLaEuIYgdWYqzow/g10hu3B89HFY6lsiqygLm69u5jpevVN60ZRDhw5J/33ixAkYGf37y1EkEiEmJgYODg61Go7UjacFT/Fn8p8AgGld6LpWhBCibvgafJmxl194f4FPjn+CL899ifEdxkNPS4+7cPVM6UInODgYAMDj8TB+/HiZfVpaWnBwcMD3339fu+lIndh0dRPKxeXo0bwHOlh14DoOIYSQOvZhpw/x3V/fITU3FeGXwvGfnv/hOlK9UbrrSiwWQywWw97eHllZWdLbYrEYJSUluH37NgYObHp9f41Nubgcv175FQBdpZwQQpoKbb42lvZeCgBYdX4V8kryuA1Uj1Qeo/Pw4UOYm5vXRRZSD47eOYoneU9grmeOULdQruMQQgipJ2M8xsDF3AUvXr/Amr/WcB2n3tTowkYxMTGIiYmRtuy86f/+7/9qJRipPSKxCHFpccjMz8Savyve3JPemwSBpoDjZIQQQuoLX4OPL/t8iWH7huH7v77HJ56fwFxP/RsuVC50li1bhuXLl6Nz586wtram9VcauMjkSMyMmil3JdsWRi04SkQIIYQrIa4h6GjdEVczr2JV/Cp81+87riPVOR5jjKlyB2tra6xevRpjx46tq0z1Ji8vD0ZGRnj16hWEQiHXcWpdZHIkQveGSq9a+yYeeIgYHoEQ1xAOkhFCCOHK8bvHEbgrEAJNAe59ek/hmjsNnSq/v1Ueo1NaWooePXrUOBypHyKxCDOjZiosciRmRc2CSCy/JhIhhBD1FdAyAL3se6G4vBhfnfuK6zh1TuVCZ/Lkydi1a1ddZCG1KC4tTq676k0MDI/zHiMuLa4eUxFCCOEaj8fDir4rAACbEjfhwcsHHCeqW0qN0ZkzZ47032KxGBs3bsSpU6fg4eEBLS0tmWPXrGk6I7kbssz8zFo9jhBCiPrwauGFgJYBiLoXhaWxS7FtyDauI9UZpQqdxMREmdsdOlQsMpeUlCSznQYmNxzWhta1ehwhhBD18lWfrxB1Lwo7buzAvJ7z4N7MnetIdULlwcjqRJ0HI4vEIjisd0B6Xnqlg5HthHZ4OPNhk7uSLSGEkAqhe0PxZ/KfGOIyBJEjIrmOo7Q6HYxMGge+Bh/rA9Yr3MdDRcvbuoB1VOQQQkgTtrzPcmjwNLA/ZT8S0hO4jlMnVG7RGTJkiMIuKh6PB4FAgJYtW2LUqFFo06ZNrYWsK+rcoiMRcTMCIyJGQIx/F3ZsLmyOdQHraGo5IYQQjD8wHtuub0M/5344MeYE13GUUqctOkZGRjh9+jSuXr0qLXgSExNx+vRplJeXY8+ePWjfvj3Onz9fs/SkVtkIbSCGGPpa+tgWvA1nxp/Bw5kPqcghhBACAFjaeym0NLRw8v5JxKbGch2n1qlc6FhZWWHUqFF48OAB/vzzT0RGRuL+/fsYM2YMnJ2dkZycjPHjx2PevHl1kZeo6PDtwwCAwW0GY2z7sfBx8KHuKkIIIVKOJo74sOOHAICFpxdC3YbuqlzobN68GbNmzYKGxr931dDQwKeffoqNGzeCx+Phk08+kZuRRbhx5O4RAMDA1nRleUIIIYot8l4EXU1dXHh8AcfuHuM6Tq1SudApLy9HSkqK3PaUlBSIRBWr7AoEggY91Tw8PBxubm7o0qUL11HqVGpuKpKyksDn8RHQMoDrOIQQQhooa0NrfOL5CQBg0ZlFEDNxNfdoPFQudMaOHYtJkyZh7dq1iI+Px/nz57F27VpMmjQJ48aNAwCcPXsW7u4Ndz7+xx9/jFu3biEhQT1HmEscuVPRmtPTvidMdU05TkMIIaQhm9dzHgy1DXHt6TVE3IrgOk6tUfnq5WvXroWlpSVWr16NZ8+eAQAsLS0xe/Zs6bicfv36ISCAWhC4Jil0BraibitCCCFVM9Mzw+c9PseS2CX44swXCHENgaaGymVCg/NOCwbm5eUBQKOdmq3O08sLSgtgttoMpaJSJH+cDBdzF64jEUIIaeDySvLgtN4JOa9zsHnwZkx8byLXkRSqtwUDhUKh2hUI6iL6fjRKRaVwNnFGG7OGv6YRIYQQ7gl1hFjQawEAYNnZZSgpL+E40btTqk2qY8eOiImJgYmJCd57770qBxpfvXq11sKRmpN2W7Ue2KAHhhNCCGlYpneZjjV/r0HaqzRsvLIRn3b9lOtI70SpQicoKAg6OjoAgODg4DoNRN6dmIlx9O5RAMCg1oM4TkMIIaQx0dXSxWLvxZh6dCq+ivsKE9+bCH1tfa5j1Rhd1FMNx+hcSr+Erpu6QqgjRPZ/sqHN1+Y6EiGEkEakTFQGl3AXPHj5ACv6rsACrwVcR5JR52N0cnNzsWnTJixYsAAvXrwAUNFllZ6eXpOHI7VM0m3V37k/FTmEEEJUpsXXwjKfZQCA1RdWI7c4l+NENadyoXPjxg20bt0a33zzDb777jvk5lac/P79+7FgQcOq+Jqqw3cqLvtAqyETQgipqQ/afgB3C3fkFufiuwvfcR2nxlQudObMmYOwsDDcvXsXAoFAun3AgAE4d+5crYYjqnuS9wTXnl4DDzwMaDmA6ziEEEIaKb4GH1/2+RIAsO7vdcgqzOI4Uc2oXOgkJCRgypQpctttbW3x9OnTWglFau7onYpByN2bd4eFvgXHaQghhDRmwS7B6GzTGYVlhfj63NeITY3F7n92IzY1FiKxiOt4SlF5yUOBQCBdKPBNt2/fhoUF/WLlmrTbilZDJoQQ8o54PB5W9F2Bfjv64YdLP+CHSz9I99kJ7bA+YD1CXEM4TFg9lVt0goKCsHz5cpSVlQGo+CakpaVh/vz5GDp0aK0HJMorKitCzMMYADQ+hxBCSO3IK5Fv3ACA9Lx0hO4NRWRyZD0nUo3Khc53332H7OxsNGvWDK9fv0bv3r3RsmVLGBoa4uuvv66LjERJMQ9iUFxejBZGLdC2WVuu4xBCCGnkRGIRZp2YpXAfQ8XqNLOiZjXobiyVu66EQiHi4+Nx+vRpXL16FWKxGB07doSfn19d5CMqoNWQCSGE1Ka4tDg8yXtS6X4Ghsd5jxGXFgcfB5/6C6YClQudoqIi6OnpoW/fvujbt29dZCI1wBjDkbsVhQ6thkwIIaQ2ZOZn1upxXFC50DE2Nkbnzp3h4+MDHx8f9OzZE/r6jXdpaHWR+DQRGfkZ0NfSR2+H3lzHIYQQogasDa1r9TguqDxG5+zZsxg8eDCuXr2K0NBQmJiYoFu3bpg/fz6OHz9eFxmJEiTdVv7O/hBoCqo5mhBCCKmel70X7IR24EHxcAgeeGgubA4ve696TqY8lQud7t27Y/78+YiKisLLly9x7tw5uLi44Pvvv8fAgTTThyuSQoe6rQghhNQWvgYf6wPWA4BcsSO5vS5gHfga/HrPpiyVu64AICUlBbGxsTh79ixiY2NRVlaGQYMGoXdv6jLhQmZ+JhIyEgAAga0COU5DCCFEnYS4hiBieARmRs2UGZhsJ7TDuoB1DX4dqTRpwQAAIABJREFUHZULHSsrK5SVlaFv377w8fHBf//7X7Rr164ushElHbt7DADQxaYLrAysOE5DCCFE3YS4hiCoTRBWxq/EF2e+QCvTVkj+OLlBt+RIqNx1ZWVlhYKCAqSlpSEtLQ1PnjxBQUFBXWQjSpKshkzdVoQQQuoKX4OPEe4jAFRcV7GxLGOicqFz7do1PHv2DAsXLkR5eTm++OILWFhYoGvXrpg/f35dZCRVKC4vRvSDaAC0GjIhhJC65WTiBB2+Dl6Xv0ZqbirXcZSicqEDVEwxHzx4MBYuXIj//ve/GD58OK5evYpvv/22tvORasSmxqKorAi2hrboYNWB6ziEEELUGF+DDxdzFwDAzaybHKdRjsqFzv79+zFz5ky0b98ezZo1w7Rp01BYWIi1a9fixo0bdZGRVOHw7f9dxJNWQyaEEFIP3CzcAAC3sm9xnEQ5Kg9GnjJlCry9vfHhhx/Cx8cHbdvSNZW48uZqyNRtRQghpD64W7gDAG5mN44WHZULnaysrLrIQWogKSsJaa/SoKupC19HX67jEEIIaQIaW4tOjcbokIZBMtvK18kXulq6HKchhBDSFLg3q2jRSX6eDDETc5ymelToNGLSq5W3om4rQggh9cPJxAnafG0UlRXhUe4jruNUiwqdRiqrMAt/P/kbAI3PIYQQUn80NTT/nXnVCMbpUKHTSB2/exwMDO9ZvQdboS3XcQghhDQhjWmcTo0LnXv37uHEiRN4/fo1gIoZQKT+SGZb0WrIhBBC6ltjmnmlcqGTk5MDPz8/tG7dGoGBgcjMzAQATJ48GZ999lmtByTySkWlOHHvBADqtiKEEFL/1LpFZ/bs2dDU1ERaWhr09PSk20eMGIGoqKhaDUcUO/foHPJL82FlYIVONp24jkMIIaSJkbToJGc3/JlXKq+jc/LkSZw4cQJ2dnYy21u1aoVHjxr+6Gt1IJlt9X6r96HBo2FWhBBC6pezqTO0+dooLCtE2qs0OBg7cB2pUir/liwsLJRpyZF4/vw5dHR0aiUUqRxjTLp+DnVbEUII4YKmhibamLUB0PC7r1QudLy9vbFt2zbpbR6PB7FYjG+//RZ9+vSp1XBEXsrzFDx4+QDafG34OflxHYcQQkgTJRmn09Av7qly19W3334LHx8fXL58GaWlpZg7dy5u3ryJFy9e4Pz583WRkbxB0m3V17EvDLQNOE5DCCGkqZIOSH6uZi06bm5uuHHjBjw9PeHv74/CwkKEhIQgMTERzs7OdZGRvEHabUWrIRNCCOGQdIq5OrXolJeX4+uvv8bEiROxbNmyuspEKvHi9Qucf1zRakbjcwghhHDpzSnmjDHweDyOEymmUouOpqYmvv32W4hEorrKQ6pw/O5xiJkY7Zq1QwvjFlzHIYQQ0oS1NG0JLQ0t6cyrhkrlris/Pz/ExsbWQRRSHclqyNSaQwghhGtafC20NmsNoGHPvFJ5MPKAAQOwYMECJCUloVOnTtDX15fZP3jw4FoLR/5VJipD1L2KBRnpsg+EEEIaAvdm7riZfRM3s29iQKsBXMdRSOVCZ9q0aQCANWvWyO3j8XjUrVVHzj8+j9ziXJjrmcPT1pPrOIQQQgjczBv+pSBULnTE4oa91LO6kkwrD2wVCL4Gn+M0hBBCSEWLDtCwL+5J1w9oJCSFDnVbEUIIaSjennnVEKncorN8+fIq9y9evLjGYYhid3Pu4nbObWhpaKGfcz+u4xBCCCEAgFamraCpoYmC0gI8yXuC5kbNuY4kR+VCZ//+/TK3y8rK8PDhQ2hqasLZ2ZmTQmfIkCGIjY2Fr68vIiIi6v3565qkNae3Q28IdYQcpyGEEEIqSGZe3cq+hZvZN9Wj0ElMTJTblpeXh7D/b+/e46Kq8z6Af2YGGG4DgshNxBtkIIjmJTF9xHw2ddXayNzMW2LP0wUVMsssW11r08c2U1u0sra02qxVbH3yBrXl5fFGooViSonhBYQEGUTkMvN7/nDnLCMojM6cM5z5vF8vXi/mnMM53x8D8vF3fuf3e+wxPPjgg3YpylazZs1CSkoK1q5dq8j1HY2zIRMRkbPq2aEn8svykV+Wj5FRI5Uupwm7jNHx8/PDokWL8PLLL9vjdDYbNmwYDAaDItd2tEtXL2F30W4AnD+HiIicj7Mv7mm3wciXLl1CZWWlzV+3a9cujB07FuHh4dBoNPjiiy+aHLNq1Sp07doVnp6e6Nu3L3bv3m2PktuErJ+z0GBuQExQDLoHci0xIiJyLs6+uKfNt65Wrlxp9VoIgeLiYnz00UcYOdL2Lqvq6mokJCRg2rRpeOihh5rs/+yzz5Ceno5Vq1bhnnvuwTvvvINRo0YhPz8fkZGRNl+vrZFuW7E3h4iInJBlcU9nXfPK5qDz5ptvWr3WarXo0KEDpk6dinnz5tlcwKhRozBq1I1nU1y2bBmmT5+Oxx9/HACwfPly7NixA6tXr8bixYttulZtbS1qa2ul10aj0eZ65WQym7C1YCsABh0iInJO0e2vPXllrDXiXNU5RPhFKF2SFZuDTmFhoSPqaFZdXR0OHTqEF154wWr7fffdh71799p8vsWLF7epVdf3n92P8ppyBHgGYFCnQUqXQ0RE1ISHzgPRgdE4/utxHCs95nRBx+YxOikpKaiqqmqyvbq6GikpKXYpyuLXX3+FyWRCSEiI1faQkBCUlJRIr0eMGIGHH34YW7duRUREBHJycpo937x581BZWSl9nDlzxq712pvlttWo6FFw09qcSYmIiGTReOJAZ2Nz0Fm7di1qamqabK+pqcG6devsUtT1rr/fd/09wB07dqCsrAxXrlzB2bNn0b9//2bPo9fr4efnZ/XhzDgbMhERtQWWcTrOuBREq7sJjEYjhBAQQqCqqgqenp7SPpPJhK1btyI4ONiuxQUFBUGn01n13gBAaWlpk14etSmsKMSxsmPQaXQY0X2E0uUQERHdkDP36LQ66LRr1w4ajQYajQZ33HFHk/0ajcbu4188PDzQt29fZGdnW01GmJ2djQceeMCu13I2lt6cwZGDEeAVoHA1REREN9Z4cU9ne/Kq1UHnm2++gRAC9957LzZu3IjAwEBpn4eHBzp37ozw8HCbC7h8+TJ++ukn6XVhYSGOHDmCwMBAREZGYvbs2Zg8eTL69euHxMREvPvuuygqKsKTTz5p87Xaki8LeNuKiIjahujAaOg0OhhrjThfdR4d/ToqXZKk1UFn6NChAK4FkU6dOkGrtc9cg9999x2GDRsmvZ49ezYAYOrUqfjwww/x+9//HhcvXsSiRYtQXFyMuLg4bN26FZ07d7bL9Z1RVW0Vvj39LQA+Vk5ERM5P76ZHdPto/PjrjzhWdqxtBh0LS8C4cuUKioqKUFdXZ7W/V69eNp0vKSmpxaXdn376aTz99NO2FdqGZZ/KRp2pDlGBUbijfdPbhERERM4mtkMsfvz1R+SX5eO+7vcpXY7E5qBTVlaGadOmYdu2bc3uN5lMt12Uq2v8tJUz3eckIiK6kZ4deiLzeKbTDUi2+f5Teno6KioqsH//fnh5eWH79u1Yu3YtoqOjsXnzZkfUaHcZGRmIjY294WPoSjGZTfhn4T+x8fhGAMCoqBvPGE1ERORMpMU9newRc41o6b7RdcLCwvCPf/wDAwYMgJ+fH7777jvccccd2Lx5M5YuXYo9e/Y4qla7MxqN8Pf3R2VlpeJz6mQez0Ta9jScNZ6VtnU0dMTKUSuRHJOsYGVEREQt++HCD0h4OwHtPNuh/Plyh96RsOXvt809OtXV1dJ8OYGBgSgrKwMAxMfHIzc39xbKpczjmRj3+TirkAMA56vOY9zn45B5PFOhyoiIiFqnR/se0Gq0uHT1EoovFytdjsTmoNOjRw+cOHECANC7d2+88847OHfuHN5++22EhYXZvUC1M5lNSNueBoGmHWuWbenb02Eyc+wTERE5L72bHlGBUQCca+LAWxqjU1x8LaktWLAA27dvR2RkJFauXInXXnvN7gWq3e6i3U16choTEDhjPIPdRbtlrIqIiMh20lIQpc4zTsfmp64mTpwofd6nTx+cPn0aP/74IyIjIxEUFGTX4lxBcVXruvdaexwREZFSYjvEYtOPm9puj059fT26deuG/Px/N8Db2xt33XUXQ84tCjO07nZfa48jIiJSijMu7mlT0HF3d0dtbS3ndrGjIZFDEOEXAQ2a/55qoEEnv04YEjlE5sqIiIhs03hxTxsf6nYYm8fozJw5E//zP/+DhoYGR9TjcnRaHVaMXNHsPkv4WT5yOXRanZxlERER2axH0LUnryquVqDkconS5QC4hTE6Bw4cwNdff42srCzEx8fDx8fHan9mpvM/Cp2RkYGMjAynmcU5OSYZG8ZvwMTMibjacFXaHuEXgeUjl3MeHSIiahM83TzRPaA7CsoLkF+W7xTDLmwOOu3atcNDDz3kiFpkk5qaitTUVGnCIWeQHJOM+OB45JzPweyBszG2x1gMiRzCnhwiImpTegb3REF5AY6VHcPwbsOVLsf2oPPBBx84og4CcKH6AgBgfM/xuDviboWrISIisl1sUCy+wBdO8+SVzWN0yDGEENL9TGfo6iMiIroVPYOvPXnlLEGnVT06ffr0afWTVlwG4taU15SjzlQHAAj1DVW4GiIiolvTeHFPIYTiT2q3Kuj87ne/kz6/evUqVq1ahdjYWCQmJgIA9u/fj2PHjuHpp592TJUuwLIuSHuv9vDQeShcDRER0a2xrHlVXlOO0upShPiGKFpPq4LOggULpM8ff/xxzJo1C6+88kqTY86cOWPf6lyIZeZj9uYQEVFb5uXuhW4B3fBT+U84VnZM8aBj8xidv//975gyZUqT7ZMmTcLGjRvtUpQr4vgcIiJSi8YTByrN5qDj5eWFPXv2NNm+Z88eeHp62qUoV2S5dRXmy6BDRERtmzMt7mnz4+Xp6el46qmncOjQIQwcOBDAtTE6f/3rX/GHP/zB7gW6CsutKwYdIiJq66QenV+V79GxOei88MIL6NatG1asWIG//e1vAICYmBh8+OGHGD9+vN0LdARnmxkZ+HePDsfoEBFRW9e4R0fpJ680wllW3VKAZWbkyspK+Pn5KVpL0odJ2PnLTnz60Kd4JO4RRWshIiK6HVfqr8DntWtLRK0evRp3Bt1p19n+bfn7bXOPDjkGx+gQEZFabP9pO3QaHUzChKe2PAXg2vqNK0aukH39RpsHI5tMJvz5z3/GgAEDEBoaisDAQKsPujXSGB0+dUVERG1Y5vFMjPt8HEzCenjIOeM5jPt8HDKPy7v4t81B549//COWLVuG8ePHo7KyErNnz0ZycjK0Wi0WLlzogBLVr7quGlV1VQA4RoeIiNouk9mEtO1pEGg6KsayLX17Okxm+cbI2hx0PvnkE6xZswZz5syBm5sbJkyYgPfeew9/+MMfsH//fkfUqHqWOXS83b1h8DAoXA0REdGt2V20G2eNZ2+4X0DgjPEMdhftlq0mm4NOSUkJ4uPjAQC+vr6orKwEAIwZMwZbtmyxb3UuovH4HKXXBCEiIrpVlmEY9jrOHmwOOhERESguvlZgVFQUsrKyAAA5OTnQ6/X2rc5FcHwOERGpQWv/jsn5987moPPggw/i66+/BgCkpaXh5ZdfRnR0NKZMmYKUlBS7F+gK+MQVERGpwZDIIYjwi4AGzd+d0ECDTn6dMCRyiGw12fx4+ZIlS6TPx40bh4iICOzduxdRUVG4//777Vqcq+CCnkREpAY6rQ4rRq7AuM/HQQON1aBkS/hZPnK53ebTaY3bnkdn4MCB0lIQdGtKqv+1oCd7dIiIqI1LjknGhvEbkLY9zWpgcoRfBJaPXC77PDo2B51169bddH9zK5vTzXGMDhERqUlyTDIe6PEAdhftRnFVMcIMYXadGdkWNgedtLQ0q9f19fW4cuUKPDw84O3t3SaCjrOtdcUxOkREpDY6rQ5JXZKULsP2wcgVFRVWH5cvX8aJEycwePBgfPrpp46o0e5SU1ORn5+PnJwcpUsBwDE6REREjmJz0GlOdHQ0lixZ0qS3h1pWb6rHr1d+BcBbV0RERPZml6ADADqdDufPn7fX6VxGaXUpBATctG4I8g5SuhwiIiJVsXmMzubNm61eCyFQXFyMv/zlL7jnnnvsVpirsIzPCfEJgVZjt9xJREREuIWg87vf/c7qtUajQYcOHXDvvffijTfesFthroLjc4iIiBzH5qBjNpsdUYfLkp644vgcIiIiu+O9EoVZVi7no+VERET2Z3OPzuzZs1t97LJly2w9vcuRJgtk0CEiIrI7m4PO4cOHkZubi4aGBvTo0QMAcPLkSeh0Otx1113ScRpN8wt6kTXeuiIiInIcm4PO2LFjYTAYsHbtWgQEBAC4NongtGnTMGTIEDz77LN2L1LNLEGHg5GJiIjsz+YxOm+88QYWL14shRwACAgIwKuvvsqnrm4Bx+gQERE5js1Bx2g04sKFC022l5aWoqqqyi5FuQohxL+DDm9dERER2Z3NQefBBx/EtGnTsGHDBpw9exZnz57Fhg0bMH36dCQny7v0eltXXlOOOlMdgGsTBhIREZF92TxG5+2338acOXMwadIk1NfXXzuJmxumT5+O119/3e4FqpllfE6gVyD0bnqFqyEiIlIfm4OOt7c3Vq1ahddffx0///wzhBCIioqCj4+PI+pziIyMDGRkZMBkMilaB8fnEBEROZbNQcfCx8cHvXr1smctsklNTUVqaiqMRiP8/f0Vq0OaQ4fjc4iIiByCMyMrSJpDhz06REREDsGgoyAu6ElERORYDDoKYo8OERGRYzHoKIhz6BARETkWg46C2KNDRETkWAw6CuIYHSIiIsdi0FFIdV01ququLZnBW1dERESOwaCjEMv4HG93bxg8DApXQ0REpE4MOgppPD5Ho9EoXA0REZE6MegohLMiExEROR6DjkIsPTociExEROQ4DDoKkXp0+Gg5ERGRwzDoKKSkmiuXExERORqDjkI4RoeIiMjxGHQUwjE6REREjueSQScjIwOxsbHo37+/YjVwjA4REZHjaYQQQukilGI0GuHv74/Kykr4+fnJdt16Uz30r+ohIHBhzgUE+wTLdm0iIqK2zpa/3y7Zo6O00upSCAjoNDoEeQcpXQ4REZFqMegowDI+J8Q3BFoN3wIiIiJH4V9ZBXB8DhERkTwYdBRgWdCTj5YTERE5FoOOAhov6ElERESOw6CjAN66IiIikgeDjgI4WSAREZE8GHQUIN264hgdIiIih2LQUYA0GJm3roiIiByKQUdmQgg+dUVERCQTBh2ZldeUo85UBwAI8QlRuBoiIiJ1Y9CRmWV8TqBXIPRueoWrISIiUjcGHZlxfA4REZF8GHRkJs2hw/E5REREDsegIzPOoUNERCQfBh2ZcVZkIiIi+TDoyKykmmN0iIiI5MKgIzOO0SEiIpIPg47MuHI5ERGRfBh0ZGbp0eFgZCIiIsdj0JFRdV01quqqAPDWFRERkRxcMuhkZGQgNjYW/fv3l/W6lskCvd29YfAwyHptIiIiV+SSQSc1NRX5+fnIycmR9bqNx+doNBpZr01EROSKXDLoKIXjc4iIiOTFoCMjqUeH43OIiIhkwaAjIy7oSUREJC8GHRlxDh0iIiJ5MejIiGN0iIiI5MWgIyOO0SEiIpIXg46MuHI5ERGRvBh0ZFJvqsevV34FwB4dIiIiuTDoyKS0uhQCAjqNDkHeQUqXQ0RE5BIYdGRiGZ8T4hsCrYbfdiIiIjnwL65MOD6HiIhIfgw6MpEmC+T4HCIiItkw6MiEkwUSERHJj0FHJpwskIiISH4MOjJhjw4REZH8GHRkwjE6RERE8mPQkQl7dIiIiOTHoCMDIYTUo8MxOkRERPJh0JFBeU056kx1ABh0iIiI5MSgIwPLbatAr0Do3fQKV0NEROQ6GHRkIA1E5vgcIiIiWTHoyEBa/oFPXBEREcmKQUcGlltXHJ9DREQkLwYdGXBBTyIiImUw6MigpJpjdIiIiJTAoCMDjtEhIiJSBoOODDhGh4iISBkMOjLgGB0iIiJlMOg4WHVdNarqqgDw1hUREZHcXDLoZGRkIDY2Fv3793f4tSyTBXq7e8PgYXD49YiIiOjfXDLopKamIj8/Hzk5OQ6/VuPxORqNxuHXIyIion9zyaAjJ47PISIiUg6DjoNZenQ4PoeIiEh+DDoOxgU9iYiIlMOg42BSjw6DDhERkewYdBzMMkaHkwUSERHJj0HHwThGh4iISDkMOg7GMTpERETKYdBxoAZzA8qqywCwR4eIiEgJDDoOdOHyBQgI6DQ6BHkHKV0OERGRy2HQcSDL+JwQ3xBoNfxWExERyY1/fR2IsyITEREpi0HHgaSByByfQ0REpAgGHQeSFvT04Rw6RERESmDQcSDp1hV7dIiIiBTBoONAXP6BiIhIWQw6DsQxOkRERMpi0HEg9ugQEREpi0HHQYQQUo8OF/QkIiJSBoOOg5TXlKPOVAeAQYeIiEgpDDoOYunNCfQKhN5Nr3A1RERErolBx0E4PoeIiEh5DDoOYplDh7etiIiIlMOg4yBSjw4fLSciIlIMg46DcEFPIiIi5THoOEhJ9b8mC2TQISIiUgyDjgOYzCYcLzsO4Npj5iazSeGKiIiIXBODjp1lHs9ElxVd8P2F7wEAr+5+FV1WdEHm8UyFKyMiInI9DDp2lHk8E+M+H4ezxrNW288Zz2Hc5+MYdoiIiGTGoGMnJrMJadvTICCa7LNsS9+ezttYREREMmLQsZPdRbub9OQ0JiBwxngGu4t2y1gVERGRa2PQsRPL4+T2Oo6IiIhuH4OOnbR2YkBOIEhERCQfBh07GRI5BBF+EdBA0+x+DTTo5NcJQyKHyFwZERGR62LQsROdVocVI1cAQJOwY3m9fORy6LQ62WsjIiJyVQw6dpQck4wN4zego19Hq+0RfhHYMH4DkmOSFaqMiIjINWmEEE2fh3YRRqMR/v7+qKyshJ+fn93OazKbsLtoN4qrihFmCMOQyCHsySEiIrITW/5+u8lUk0vRaXVI6pKkdBlEREQuj7euiIiISLUYdIiIiEi1GHSIiIhItRh0iIiISLUYdIiIiEi1GHSIiIhItRh0iIiISLUYdIiIiEi1GHSIiIhItVx6ZmTL6hdGo1HhSoiIiKi1LH+3W7OKlUsHnaqqKgBAp06dFK6EiIiIbFVVVQV/f/+bHuPSi3qazWacP38eBoMBGo2m1V9nNBrRqVMnnDlzxq6LgTobtlNdXKGdrtBGgO1UG7bTdkIIVFVVITw8HFrtzUfhuHSPjlarRURExC1/vZ+fn6p/KC3YTnVxhXa6QhsBtlNt2E7btNSTY8HByERERKRaDDpERESkWrqFCxcuVLqItkin0yEpKQlubuq++8d2qosrtNMV2giwnWrDdjqOSw9GJiIiInXjrSsiIiJSLQYdIiIiUi0GHSIiIlItBh0iIiJSLQadf1m9ejV69eolTWSUmJiIbdu2Sftra2sxc+ZMBAUFwcfHB/fffz/Onj1rdY6ioiKMHTsWPj4+CAoKwqxZs1BXVyd3U2yyePFiaDQapKenS9vU0NaFCxdCo9FYfYSGhkr7hRBYuHAhwsPD4eXlhaSkJBw7dszqHBUVFZg8eTL8/f3h7++PyZMn49KlS3I35abOnTuHSZMmoX379vD29kbv3r1x6NAhab8a2tmlS5cm76VGo0FqaioAdfy8AkBDQwPmz5+Prl27wsvLC926dcOiRYtgNpulY9TwfgLXpu1PT09H586d4eXlhUGDBiEnJ0fa3xbbuWvXLowdOxbh4eHQaDT44osvrPbbq015eXkYOnQovLy80LFjRyxatKhV6z3ZS0vtzMzMxIgRIxAUFASNRoMjR440OYfsv7OChBBCbN68WWzZskWcOHFCnDhxQrz44ovC3d1dHD16VAghxJNPPik6duwosrOzRW5urhg2bJhISEgQDQ0NQgghGhoaRFxcnBg2bJjIzc0V2dnZIjw8XMyYMUPJZt3UwYMHRZcuXUSvXr1EWlqatF0NbV2wYIHo2bOnKC4ulj5KS0ul/UuWLBEGg0Fs3LhR5OXlid///vciLCxMGI1G6ZiRI0eKuLg4sXfvXrF3714RFxcnxowZo0RzmlVeXi46d+4sHnvsMXHgwAFRWFgovvrqK/HTTz9Jx6ihnaWlpVbvY3Z2tgAgvvnmGyGEOn5ehRDi1VdfFe3btxdffvmlKCwsFH//+9+Fr6+vWL58uXSMGt5PIYQYP368iI2NFTt37hQFBQViwYIFws/PT5w9e1YI0TbbuXXrVvHSSy+JjRs3CgBi06ZNVvvt0abKykoREhIiHnnkEZGXlyc2btwoDAaD+POf/+w07Vy3bp344x//KNasWSMAiMOHDzc5h9y/sww6NxEQECDee+89cenSJeHu7i7Wr18v7Tt37pzQarVi+/btQohrb75WqxXnzp2Tjvn000+FXq8XlZWVstfekqqqKhEdHS2ys7PF0KFDpaCjlrYuWLBAJCQkNLvPbDaL0NBQsWTJEmnb1atXhb+/v3j77beFEELk5+cLAGL//v3SMfv27RMAxI8//ujY4ltp7ty5YvDgwTfcr5Z2Xi8tLU10795dmM1m1fy8CiHE6NGjRUpKitW25ORkMWnSJCGEet7PK1euCJ1OJ7788kur7QkJCeKll15SRTuvDwD2atOqVauEv7+/uHr1qnTM4sWLRXh4uDCbzY5uVhPNBR2LwsLCZoOOEr+zvHXVDJPJhPXr16O6uhqJiYk4dOgQ6uvrcd9990nHhIeHIy4uDnv37gUA7Nu3D3FxcQgPD5eOGTFiBGpra61uJTiL1NRUjB49Gv/5n/9ptV1NbS0oKEB4eDi6du2KRx55BKdOnQIAFBYWoqSkxKqNer0eQ4cOtWqjv78/7r77bumYgQMHwt/fXzpGaZs3b0bCAlI3AAAP1ElEQVS/fv3w8MMPIzg4GH369MGaNWuk/WppZ2N1dXX4+OOPkZKSAo1Go6qf18GDB+Prr7/GyZMnAQDff/899uzZg9/+9rcA1PN+NjQ0wGQywdPT02q7l5cX9uzZo5p2NmavNu3btw9Dhw6FXq+XjhkxYgTOnz+P06dPy9OY26TE7yyDTiN5eXnw9fWFXq/Hk08+iU2bNiE2NhYlJSXw8PBAQECA1fEhISEoKSkBAJSUlCAkJMRqf0BAADw8PKRjnMX69euRm5uLxYsXN9mnlrbefffdWLduHXbs2IE1a9agpKQEgwYNwsWLF6Uar2/D9W0MDg5uct7g4GCnaeOpU6ewevVqREdHY8eOHXjyyScxa9YsrFu3DgBU087GvvjiC1y6dAmPPfYYAPX8vALA3LlzMWHCBNx5551wd3dHnz59kJ6ejgkTJgBQz/tpMBiQmJiIV155BefPn4fJZMLHH3+MAwcOoLi4WDXtbMxebWruZ9ny2hnb3RwlfmfVPde0jXr06IEjR47g0qVL2LhxI6ZOnYqdO3fe8HghBDQajfS68ec3OkZpZ86cQVpaGrKyspr8j+pm2lpbR40aJX0eHx+PxMREdO/eHWvXrsXAgQMBNG1DW2uj2WxGv3798NprrwEA+vTpg2PHjmH16tWYMmWKdFxbb2dj77//PkaNGmX1P73mtMU2fvbZZ/j444/xt7/9DT179sSRI0eQnp6O8PBwTJ06VTpODe/nRx99hJSUFHTs2BE6nQ533XUXHn30UeTm5krHqKGd17NHm5o7x42+ti1x5PvLHp1GPDw8EBUVhX79+mHx4sVISEjAihUrEBoairq6OlRUVFgdX1paKqXO0NDQJkmzoqIC9fX1TZKpkg4dOoTS0lL07dsXbm5ucHNzw86dO7Fy5Uq4ubkhJCRENW1tzMfHB/Hx8SgoKJCevrq+Dde38cKFC03OU1ZW5jRtDAsLQ2xsrNW2mJgYFBUVAYBq2mnxyy+/4KuvvsLjjz8ubVPT7+Zzzz2HF154AY888gji4+MxefJkPPPMM1LPq5rez+7du2Pnzp24fPkyzpw5g4MHD6K+vh5du3ZVVTst7NWm5n6WS0tLATTtLXJWSvzOMujchBACtbW16Nu3L9zd3ZGdnS3tKy4uxtGjRzFo0CAAQGJiIo4ePYri4mLpmKysLOj1evTt21f22m9k+PDhyMvLw5EjR6SPfv36YeLEidLnamlrY7W1tTh+/DjCwsKkf0wbt7Gurg47d+60amNlZSUOHjwoHXPgwAFUVlZKxyjtnnvuwYkTJ6y2nTx5Ep07dwYA1bTT4oMPPkBwcDBGjx4tbVPT7+aVK1eg1Vr/k6zT6aTHy9X2fgLX/gMSFhaGiooK7NixAw888IAq22mvNiUmJmLXrl1Wj1lnZWUhPDwcXbp0kacxt0mR31mbhy+r1Lx588SuXbtEYWGh+OGHH8SLL74otFqtyMrKEkJcexwuIiJCfPXVVyI3N1fce++9zT4ON3z4cJGbmyu++uorERER4XSPsDan8VNXQqijrc8++6z49ttvxalTp8T+/fvFmDFjhMFgEKdPnxZCXHvU09/fX2RmZoq8vDwxYcKEZh/17NWrl9i3b5/Yt2+fiI+Pd6rHdA8ePCjc3NzEn/70J1FQUCA++eQT4e3tLT7++GPpGDW0UwghTCaTiIyMFHPnzm2yTw0/r0IIMXXqVNGxY0fp8fLMzEwRFBQknn/+eekYtbyf27dvF9u2bROnTp0SWVlZIiEhQQwYMEDU1dUJIdpmO6uqqsThw4fF4cOHBQCxbNkycfjwYfHLL78IIezTpkuXLomQkBAxYcIEkZeXJzIzM4Wfn5+sj5e31M6LFy+Kw4cPiy1btggAYv369eLw4cOiuLhYOofcv7MMOv+SkpIiOnfuLDw8PESHDh3E8OHDpZAjhBA1NTVixowZIjAwUHh5eYkxY8aIoqIiq3P88ssvYvTo0cLLy0sEBgaKGTNmWD0G6KyuDzpqaKtljgp3d3cRHh4ukpOTxbFjx6T9ZrNZLFiwQISGhgq9Xi/+4z/+Q+Tl5Vmd4+LFi2LixInCYDAIg8EgJk6cKCoqKuRuyk397//+r4iLixN6vV7ceeed4t1337Xar5Z27tixQwAQJ06caLJPDT+vQghhNBpFWlqaiIyMFJ6enqJbt27ipZdeErW1tdIxank/P/vsM9GtWzfh4eEhQkNDRWpqqrh06ZK0vy2285tvvhEAmnxMnTpVCGG/Nv3www9iyJAhQq/Xi9DQULFw4UJZHy1vqZ0ffPBBs/sXLFggnUPu31mNEDJOqUhEREQkI47RISIiItVi0CEiIiLVYtAhIiIi1WLQISIiItVi0CEiIiLVYtAhIiIi1WLQISIiItVi0CEiIiLVYtAhIiIi1WLQISIrSUlJSE9PV7oMp+HI78f8+fOh1+vx6KOPtvprLl68iODgYJw+fdohNTU2btw4LFu2zOHXIXIkLgFBRFaSkpLQu3dvLF++3CnOo7Ty8nK4u7vDYDC0+mta23aj0YiPPvoIM2bMQEFBAaKiolo895w5c1BRUYH333+/1fXcqh9++AHDhg1DYWEh/Pz8HH49Ikdgjw4RtVpdXZ1LXLOxwMBAm0KOLfz8/JCSkgKtVou8vLwWj6+pqcH777+Pxx9/3CH1XK9Xr17o0qULPvnkE1muR+QIDDpETqi6uhpTpkyBr68vwsLC8MYbb1jdQunSpUuT3oLevXtj4cKF0uvt27dj8ODBaNeuHdq3b48xY8bg559/bvE6jSUlJWHGjBmYPXs2goKC8Jvf/KZV537sscewc+dOrFixAhqNBhqNBqdPn25V3Te6phACS5cuRbdu3eDl5YWEhARs2LDhpt9Hy7lmzJgh1Tp//nxYOrJra2sxa9YsBAcHw9PTE4MHD0ZOTk6TczS+dZWUlIRZs2bh+eefR2BgIEJDQ63qv1Hbb6ShoQHe3t44evToTdsCANu2bYObmxsSExNbXY/lmJkzZyI9PR0BAQEICQnBu+++i+rqakybNg0GgwHdu3fHtm3bmlzz/vvvx6efftpibUTOikGHyAk999xz+Oabb7Bp0yZkZWXh22+/xaFDh2w6R3V1NWbPno2cnBx8/fXX0Gq1ePDBB2E2m226ztq1a+Hm5ob/+7//wzvvvNOqc69YsQKJiYn4r//6LxQXF6O4uBidOnVqde3NXXP+/Pn44IMPsHr1ahw7dgzPPPMMJk2ahJ07d7bqXAcOHMDKlSvx5ptv4r333gMAPP/889i4cSPWrl2L3NxcREVFYcSIESgvL2/xnD4+Pjhw4ACWLl2KRYsWITs7+5baPn/+fFy+fLlVQWfXrl3o16+fTfU0PiYoKAgHDx7EzJkz8dRTT+Hhhx/GoEGDkJubixEjRmDy5Mm4cuWK1dcNGDAABw8eRG1tbYv1ETklQUROpaqqSnh4eIj169dL2y5evCi8vLxEWlqaEEKIzp07izfffNPq6xISEsSCBQtueN7S0lIBQOTl5bX6OkOHDhW9e/dusebrz235Wst5LFpTd3PXvHz5svD09BR79+612j59+nQxYcKEG9Y1dOhQERMTI8xms7Rt7ty5IiYmRly+fFm4u7uLTz75RNpXV1cnwsPDxdKlS2/YjqFDh4rBgwdbXad///5i7ty5N217c7777jvh4eEhRo8eLWJjY1s8/oEHHhApKSlN2tiaehof09DQIHx8fMTkyZOlbcXFxQKA2Ldvn9W5vv/+ewFAnD59usX6iJwRe3SInMzPP/+Muro6q9sTgYGB6NGjh83nefTRR9GtWzf4+fmha9euAICioiKbrtNcD0JL575d118zPz8fV69exW9+8xv4+vpKH+vWrWtyO+56AwcOhEajkV4nJiaioKAAP/30E+rr63HPPfdI+9zd3TFgwAAcP378pufs1auX1euwsDCUlpa2tnkAALPZjCeeeAIzZszAlClTcPLkyRbHI9XU1MDT0/OW6ml8jE6nQ/v27REfHy9tCwkJAYAmX+fl5QUATXp6iNoKN6ULICJrohUPQmq12ibH1dfXW70eO3YsOnXqhDVr1iA8PBxmsxlxcXHSH9PWXAcAfHx8mmxr6dy3U3dz17TcEtuyZQs6duxotU+v17eqHTfSOAQB174v12+7nru7e5NzNL4l2BpvvfUWysrKsGjRIhQVFaGhoQEnTpywCh/XCwoKQkVFxS3V09wxjbdZ2nz911lu43Xo0KEVrSJyPuzRIXIyUVFRcHd3x/79+6VtFRUVOHnypPS6Q4cOKC4ull4bjUYUFhZKry9evIjjx49j/vz5GD58OGJiYpr8gWzNdZrTmnMDgIeHB0wmk9W2luq+kdjYWOj1ehQVFSEqKsrqo6WxP43bZ3kdHR2NqKgoeHh4YM+ePdK++vp6fPfdd4iJiWmxpptpru2NnTt3Di+//DJWrVoFHx8fREdHQ6/XtzhOp0+fPsjPz7+t2mx19OhRREREICgoSNbrEtkLe3SInIyvry+mT5+O5557Du3bt0dISAheeuklaLX//n/Jvffeiw8//BBjx45FQEAAXn75Zeh0Oml/QEAA2rdvj3fffRdhYWEoKirCCy+8YPN1mtOacwPXngw7cOAATp8+DV9fXwQGBrZY940YDAbMmTMHzzzzDMxmMwYPHgyj0Yi9e/fC19cXU6dOveHXnjlzBrNnz8YTTzyB3NxcvPXWW3jjjTfg4+ODp556Cs899xwCAwMRGRmJpUuX4sqVK5g+fXqLNd1Mc21v/H2dNWsWRo0ahdGjRwMA3NzcEBMT02LQGTFiBObNm4eKigoEBATcVo2ttXv3btx3332yXIvIERh0iJzQ66+/jsuXL+P++++HwWDAs88+i8rKSmn/vHnzcOrUKYwZMwb+/v545ZVXrHpGtFot1q9fj1mzZiEuLg49evTAypUrkZSUZNN1mtPac8+ZMwdTp05FbGwsampqUFhY2GLdN/PKK68gODgYixcvxqlTp9CuXTvcddddePHFF2/6dVOmTEFNTQ0GDBgAnU6HmTNn4r//+78BAEuWLIHZbMbkyZNRVVWFfv36YceOHbcdIppre5cuXQAAX375Jf75z382GQcUHx/fYtCJj49Hv3798Pnnn+OJJ564rRpb4+rVq9i0aRN27Njh8GsROQpnRiZqI9Qy07Cc1Pg927p1K+bMmYOjR4+22Pt2uzIyMvCPf/wDWVlZDr0OkSOxR4eIqA357W9/i4KCApw7d86muYluhbu7O9566y2HXoPI0Rh0iIjamLS0NFmuY7nFR9SW8dYVERERqRYfLyciIiLVYtAhIiIi1WLQISIiItVi0CEiIiLVYtAhIiIi1WLQISIiItVi0CEiIiLVYtAhIiIi1WLQISIiItVi0CEiIiLVYtAhIiIi1fp/BTx9BUw7TKwAAAAASUVORK5CYII=",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  6.196582 seconds (19.49 M allocations: 872.868 MiB, 6.29% gc time)\n",
      "\n",
      "x15_280_1100 = [314.92138861379857, 338.98790910708885, 378.10600672294163, 427.94950407704505, 485.1905190444563, 552.1067339309991, 625.3396879244963, 701.5596398337402, 780.2841205412848, 855.4208991758636, 922.2792833260764, 991.2963062055389, 1038.767958061289, 1074.3681990593159, 1094.9461809391682]\n",
      "\n",
      "w15_280_1100 = [1.333973017718305, 8.377298914715139, 22.07174596213444, 53.76755523744777, 83.10641623502435, 95.01468826523082, 97.74931402774925, 89.05527191929889, 75.63023902578047, 63.32419953505097, 36.54136558071805, 34.69678108345354, 26.89785055928815, 16.2570311658125, 6.500834387906066]\n"
     ]
    }
   ],
   "source": [
    "@time x15_280_1100, w15_280_1100 = gaussquad_interpolant(15, λ, S, 280, 1100)\n",
    "\n",
    "println()\n",
    "@show x15_280_1100\n",
    "println()\n",
    "@show w15_280_1100\n",
    "\n",
    "semilogy(x15_280_1100, w15_280_1100, \"go-\")\n",
    "xlabel(L\"quadrature point $\\lambda$ (nm)\")\n",
    "ylabel(\"quadrature weight\")\n",
    "title(\"15-point solar-weighted 280–1100nm quadrature\");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  1.927239 seconds (27.28 M allocations: 488.279 MiB, 2.02% gc time)\n",
      "\n",
      "x99_280_1100 = [287.89611712096405, 290.4963794927568, 292.8934846413384, 295.39857234772063, 297.89685399630116, 300.61794400465965, 303.56476789393537, 306.6390274454292, 310.1026169782448, 313.7389365509126, 317.9102150484074, 322.3391261024797, 327.2194582804435, 332.2565374605655, 337.88152324239167, 343.723943702964, 350.13786088164625, 356.63505155055395, 363.9034361724103, 370.9251546208287, 378.66892150657543, 387.0039640670646, 395.38660587405695, 403.69454348570326, 412.4169757112663, 421.39102171161244, 430.80469360049557, 440.4477795140207, 450.2107566482326, 460.1875011612274, 470.45183723326033, 480.878795452604, 491.7457759129622, 502.6217307732638, 513.6700067535884, 525.1377563656818, 536.5855054663482, 548.2738993836978, 560.0475182623643, 572.0041205346463, 584.0506311521899, 596.3327165890763, 608.5787675144006, 620.9397102167209, 633.4755965857215, 645.8958363330935, 658.5503435939358, 671.0744327128609, 683.5027549043256, 696.4777378597005, 709.0225941571122, 721.6820001194242, 734.5678068772686, 746.9579885290929, 758.7240920412455, 772.5119330520441, 784.5988630050249, 796.8680632454548, 808.9465506670714, 821.3423106090523, 833.4717714198591, 845.1742061659982, 856.9611045220096, 868.409580914298, 879.691550634126, 890.6895154915702, 901.9422359957939, 912.7072101586145, 923.1778782407189, 933.1084970870671, 944.3604679328027, 954.9548462436605, 964.9876156869954, 973.9657626653008, 983.1736437384287, 991.8131208516206, 1000.2300030074966, 1008.4461325048645, 1016.3126616395313, 1023.9124552612948, 1031.168601057291, 1038.106032270442, 1044.699243524049, 1050.9574877249383, 1056.855118203916, 1062.4203039513309, 1067.5904350428737, 1072.4270046688205, 1076.865738132928, 1080.9199954776636, 1084.5918809139446, 1087.908513061623, 1090.810141321708, 1093.3038854841516, 1095.4224682031445, 1097.1380638337841, 1098.4574397846795, 1099.3700604695546, 1099.880291979142]\n",
      "\n",
      "w99_280_1100 = [4.613934212353649e-12, 3.704674470076692e-9, 3.850125402339552e-7, 1.5565774888834336e-5, 0.00023759993332270554, 0.001988754694861087, 0.013101387737162715, 0.044495222397748155, 0.11470600586626824, 0.24251414687881798, 0.4135212875104841, 0.6132097715988749, 1.0268663357472234, 1.294494304039929, 1.4771209128537621, 1.7511386701332092, 2.0783360421777908, 2.3275960420240107, 2.9203541560355983, 3.424613713490443, 3.8356142532208364, 3.915210273962664, 4.6510542304571985, 7.378478887281637, 8.164448583474677, 8.823966928298892, 8.688399005404836, 10.624624413181753, 12.32793645361288, 13.208733778656017, 13.668110454068191, 14.29639668657233, 14.412602583655572, 14.768123838103117, 14.878717763484259, 15.288865646857406, 15.692287532292976, 15.982270512846416, 15.985259278987353, 16.013661645281584, 16.24590437617849, 16.023170125428535, 16.322740442987385, 16.12792963667607, 16.068910668533466, 16.080788776831035, 15.585662758962062, 16.01878762273231, 15.088301069764215, 14.611912824788343, 14.75993626462064, 12.774957309117559, 13.498969737038426, 13.930013424510301, 10.36194062839636, 12.70425712341322, 12.9127543308643, 12.26332119329358, 11.622997292840637, 10.131179057294755, 10.5541282719402, 10.79420708225918, 10.39327897331659, 10.068680205634553, 9.754833259012537, 9.071270669327808, 7.272209854277551, 6.658788664887831, 6.751787744615782, 3.273758475269349, 3.2746569187736125, 3.4578296856604207, 4.618323135218136, 5.39165370362261, 5.79129965451358, 5.9969991996905545, 5.7490774340630075, 5.44016675786029, 5.1629831096307335, 4.861898191366902, 4.5932592757614, 4.3110017921679065, 4.020834293267036, 3.7525983072686926, 3.466277676342776, 3.183030998673175, 2.9024957437057286, 2.67277103196969, 2.433563060986634, 2.1669184388958573, 1.9210742365477915, 1.6937235533470278, 1.4699186734802845, 1.1709331914906613, 0.9418057278287093, 0.7890519502499436, 0.5334079989645073, 0.33840088328788037, 0.14215937056144254]\n"
     ]
    }
   ],
   "source": [
    "@time x99_280_1100, w99_280_1100 = gaussquad_interpolant(99, λ, S, 280, 1100)\n",
    "\n",
    "println()\n",
    "@show x99_280_1100\n",
    "println()\n",
    "@show w99_280_1100\n",
    "\n",
    "semilogy(x99_280_1100, w99_280_1100, \"go-\")\n",
    "xlabel(L\"quadrature point $\\lambda$ (nm)\")\n",
    "ylabel(\"quadrature weight\")\n",
    "title(\"99-point solar-weighted 280–1100nm quadrature\");"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.2.0",
   "language": "julia",
   "name": "julia-1.2"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.2.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

